Radiative $\theta$ in Left-Right Universal Seesaw

We investigate radiative corrections to the QCD $\bar{\theta}$ parameter in the minimal left-right symmetric model with a universal seesaw mechanism, where parity symmetry ensures $\bar{\theta}=0$ at tree level. Assuming Hermitian vector-like quark mass matrices, we identify the $CP$-odd rephasing invariants contributing to $\bar{\theta}$ and evaluate the leading two-loop corrections to the light-quark mass matrices induced by soft parity breaking. We find that the dominant contributions do not decouple and depend sensitively on the mass splittings as well as flavor mixings of the vector-like quarks. For hierarchical vector-like quark masses, the resulting $\bar{\theta}$ typically exceeds the current experimental bound from the neutron electric dipole moment. Satisfying this bound requires either nearly degenerate vector-like quark masses or strongly suppressed additional flavor mixing angles. In the former case, the radiative corrections are suppressed by a GIM-like mechanism. For generic mixing parameters, the dimensionless relative mass splittings are constrained to be below approximately $10^{-2}$ and $10^{-4}$ in the up- and down-type vector-like quark sectors, respectively. These results severely restrict the inverted vector-like quark mass hierarchy motivated by the universal seesaw mechanism.

==> anc/twoloop_functions.txt <==
(*
This file contains the analytic expressions of two-loop functions in Eqs.(3.27),(3.28) and (3.29) of the paper 

  "Radiative theta in Left-Right Universal Seesaw"
  by Tatsuya Banno, Junji Hisano, Teppei Kitahara, and Naohiro Osamura.

The notation is such that:

  Ma, Mb, Mc are the vector-like quark U mass, and a,b,c are the flavor indices.
  Md is the vector-like quark D mass.
  mH' is the SU(2)_R doublet Higgs mass.
  (For simplicity, we take the SU(2)_L doublet Higgs mass mH=0 in the paper.)

  F1 = F^{abcd}_{1,u} in Eq.(3.27)
  F2 = F^{abc}_{2,u} in Eq.(3.28)
  F3 = F^{ab;c}_{3,d}(mH, mH') and F4 = F^{ab;c}_{a_d}(mH', mH) in Eq.(3.29)
    

This file can be read into Mathematica by the command
	Get["/path/to/twoloop_functions.txt"];
We can call the two-loop functions with F1,F2,F3 and F4.
*)



F1 = (7*Mc)/(4*(Ma^2 - Mb^2)*Derivative[1][mH]^2) - 
     (7*Mc^5)/(4*Mb^4*(Ma^2 - Mb^2)*Derivative[1][mH]^2) + 
     (7*Ma^2*Mc)/(4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (7*Mb^2*Mc)/(2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) + 
     (7*Mc^3)/(4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (7*Mc^5)/(4*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) + 
     (7*Mb^2*Mc^5)/(2*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (7*Mc^7)/(4*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (7*Mb^3)/(4*Ma*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (2*Mb^5)/(Ma^3*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (7*Mc)/(4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (7*Mb*Mc)/(4*Ma*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (2*Mb^2*Mc)/(Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (2*Mb^3*Mc)/(Ma^3*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (4*Mc^3)/(Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (7*Mc^5)/(2*Ma^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (15*Mc^5)/(4*Ma^2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (7*Mc^7)/(4*Ma^2*Mb^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (7*Mc^7)/(4*Ma^4*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mc*Pi^2)/(24*(Ma^2 - Mb^2)*Derivative[1][mH]^2) - 
     (Mc^5*Pi^2)/(24*Mb^4*(Ma^2 - Mb^2)*Derivative[1][mH]^2) + 
     (Ma^2*Mc*Pi^2)/(24*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (Mb^2*Mc*Pi^2)/(12*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) + 
     (Mc^3*Pi^2)/(24*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (Mc^5*Pi^2)/(24*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) + 
     (Mb^2*Mc^5*Pi^2)/(12*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) - (Mc^7*Pi^2)/(24*Ma^4*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (Mb^3*Pi^2)/(24*Ma*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mb^5*Pi^2)/(4*Ma^3*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mb^7*Pi^2)/(12*Ma^5*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mc*Pi^2)/(24*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mb*Mc*Pi^2)/(24*Ma*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mb^2*Mc*Pi^2)/(4*Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mb^3*Mc*Pi^2)/(4*Ma^3*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mb^4*Mc*Pi^2)/(12*Ma^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mb^5*Mc*Pi^2)/(12*Ma^5*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mc^3*Pi^2)/(2*Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mc^5*Pi^2)/(4*Ma^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (3*Mc^5*Pi^2)/(8*Ma^2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mc^7*Pi^2)/(8*Ma^2*Mb^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mc^7*Pi^2)/(8*Ma^4*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (3*Ma^2*Mc*Log[Ma^2])/(2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) + (3*Mb^2*Mc*Log[Ma^2])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (3*Mb^2*Mc^3*Log[Ma^2])/(Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) + (3*Mc^5*Log[Ma^2])/(2*Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*Derivative[1][mH]^2) + (3*Mb^3*Log[Ma^2])/
      (2*Ma*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (3*Mb^5*Log[Ma^2])/(2*Ma^3*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (3*Mc*Log[Ma^2])/(2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (3*Mb*Mc*Log[Ma^2])/(2*Ma*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (3*Mb^2*Mc*Log[Ma^2])/(2*Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (3*Mb^3*Mc*Log[Ma^2])/(2*Ma^3*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Ma^2*Mc*Log[Ma^2]^2)/(4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) - (Mb^2*Mc*Log[Ma^2]^2)/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) + 
     (Mb^2*Mc^3*Log[Ma^2]^2)/(2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) - (Mc^5*Log[Ma^2]^2)/(4*Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*Derivative[1][mH]^2) - (Mb^3*Log[Ma^2]^2)/
      (4*Ma*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mb^5*Log[Ma^2]^2)/(4*Ma^3*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mc*Log[Ma^2]^2)/(4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mb*Mc*Log[Ma^2]^2)/(4*Ma*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mb^2*Mc*Log[Ma^2]^2)/(4*Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mb^3*Mc*Log[Ma^2]^2)/(4*Ma^3*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (3*Mc*Log[Mb^2])/(2*(Ma^2 - Mb^2)*Derivative[1][mH]^2) + 
     (3*Mc^3*Log[Mb^2])/(2*Mb^2*(Ma^2 - Mb^2)*Derivative[1][mH]^2) - 
     (Mb^5*Log[Mb^2])/(2*Ma^3*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mb^2*Mc*Log[Mb^2])/(2*Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mb^3*Mc*Log[Mb^2])/(2*Ma^3*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mb^3*Log[Ma^2]*Log[Mb^2])/(2*Ma*Mc*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2) + (Mb^5*Log[Ma^2]*Log[Mb^2])/
      (2*Ma^3*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mc*Log[Ma^2]*Log[Mb^2])/(2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mb*Mc*Log[Ma^2]*Log[Mb^2])/(2*Ma*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mb^2*Mc*Log[Ma^2]*Log[Mb^2])/(2*Ma^2*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2) - (Mb^3*Mc*Log[Ma^2]*Log[Mb^2])/
      (2*Ma^3*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mc*Log[Mb^2]^2)/(4*(Ma^2 - Mb^2)*Derivative[1][mH]^2) - 
     (Mc^3*Log[Mb^2]^2)/(4*Mb^2*(Ma^2 - Mb^2)*Derivative[1][mH]^2) + 
     (Mb^3*Log[Mb^2]^2)/(4*Ma*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mb^5*Log[Mb^2]^2)/(4*Ma^3*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mc*Log[Mb^2]^2)/(4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mb*Mc*Log[Mb^2]^2)/(4*Ma*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mb^2*Mc*Log[Mb^2]^2)/(4*Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mb^3*Mc*Log[Mb^2]^2)/(4*Ma^3*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (3*Mc^3*Log[Mc^2])/(2*Mb^2*(Ma^2 - Mb^2)*Derivative[1][mH]^2) + 
     (3*Mc^5*Log[Mc^2])/(2*Mb^4*(Ma^2 - Mb^2)*Derivative[1][mH]^2) - 
     (3*Mc^3*Log[Mc^2])/(2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) + 
     (3*Mb^2*Mc^3*Log[Mc^2])/(Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) - (3*Mb^2*Mc^5*Log[Mc^2])/
      (Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) + 
     (3*Mc^7*Log[Mc^2])/(2*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) - (4*Mc^3*Log[Mc^2])/(Ma^2*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2) + (3*Mc^5*Log[Mc^2])/(Ma^4*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2) + (7*Mc^5*Log[Mc^2])/(2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2) - (3*Mc^7*Log[Mc^2])/(2*Ma^2*Mb^4*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2) - (3*Mc^7*Log[Mc^2])/(2*Ma^4*Mb^2*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2) + (Ma^2*Mc*Log[Ma^2]*Log[Mc^2])/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (Mb^2*Mc*Log[Ma^2]*Log[Mc^2])/((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) + (Mb^2*Mc^3*Log[Ma^2]*Log[Mc^2])/
      (Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (Mc^5*Log[Ma^2]*Log[Mc^2])/(2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) + (Mc*Log[Mb^2]*Log[Mc^2])/
      (2*(Ma^2 - Mb^2)*Derivative[1][mH]^2) - (Mc^3*Log[Mb^2]*Log[Mc^2])/
      (2*Mb^2*(Ma^2 - Mb^2)*Derivative[1][mH]^2) - 
     (Mc*Log[Mc^2]^2)/(4*(Ma^2 - Mb^2)*Derivative[1][mH]^2) + 
     (3*Mc^3*Log[Mc^2]^2)/(4*Mb^2*(Ma^2 - Mb^2)*Derivative[1][mH]^2) - 
     (Mc^5*Log[Mc^2]^2)/(2*Mb^4*(Ma^2 - Mb^2)*Derivative[1][mH]^2) - 
     (Ma^2*Mc*Log[Mc^2]^2)/(4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) + (Mb^2*Mc*Log[Mc^2]^2)/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) + 
     (Mc^3*Log[Mc^2]^2)/(2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (3*Mb^2*Mc^3*Log[Mc^2]^2)/(2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) + (Mc^5*Log[Mc^2]^2)/(4*Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*Derivative[1][mH]^2) + (Mb^2*Mc^5*Log[Mc^2]^2)/
      (Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (Mc^7*Log[Mc^2]^2)/(2*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) + (2*Mc^3*Log[Mc^2]^2)/(Ma^2*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2) - (Mc^5*Log[Mc^2]^2)/(Ma^4*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2) - (3*Mc^5*Log[Mc^2]^2)/
      (2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mc^7*Log[Mc^2]^2)/(2*Ma^2*Mb^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mc^7*Log[Mc^2]^2)/(2*Ma^4*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (3*Mc*Log[QQ])/(2*(Ma^2 - Mb^2)*Derivative[1][mH]^2) - 
     (3*Mc^5*Log[QQ])/(2*Mb^4*(Ma^2 - Mb^2)*Derivative[1][mH]^2) + 
     (3*Ma^2*Mc*Log[QQ])/(2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) - (3*Mb^2*Mc*Log[QQ])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) + 
     (3*Mc^3*Log[QQ])/(2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (3*Mc^5*Log[QQ])/(2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) + (3*Mb^2*Mc^5*Log[QQ])/(Ma^4*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*Derivative[1][mH]^2) - (3*Mc^7*Log[QQ])/
      (2*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (3*Mb^3*Log[QQ])/(2*Ma*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (2*Mb^5*Log[QQ])/(Ma^3*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (3*Mc*Log[QQ])/(2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (3*Mb*Mc*Log[QQ])/(2*Ma*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (2*Mb^2*Mc*Log[QQ])/(Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (2*Mb^3*Mc*Log[QQ])/(Ma^3*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (4*Mc^3*Log[QQ])/(Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (3*Mc^5*Log[QQ])/(Ma^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (7*Mc^5*Log[QQ])/(2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (3*Mc^7*Log[QQ])/(2*Ma^2*Mb^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (3*Mc^7*Log[QQ])/(2*Ma^4*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Ma^2*Mc*Log[Ma^2]*Log[QQ])/((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) + (2*Mb^2*Mc*Log[Ma^2]*Log[QQ])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (2*Mb^2*Mc^3*Log[Ma^2]*Log[QQ])/(Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) + (Mc^5*Log[Ma^2]*Log[QQ])/
      (Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) + 
     (Mb^3*Log[Ma^2]*Log[QQ])/(Ma*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mb^5*Log[Ma^2]*Log[QQ])/(Ma^3*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mc*Log[Ma^2]*Log[QQ])/((-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mb*Mc*Log[Ma^2]*Log[QQ])/(Ma*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mb^2*Mc*Log[Ma^2]*Log[QQ])/(Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mb^3*Mc*Log[Ma^2]*Log[QQ])/(Ma^3*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mc*Log[Mb^2]*Log[QQ])/((Ma^2 - Mb^2)*Derivative[1][mH]^2) + 
     (Mc^3*Log[Mb^2]*Log[QQ])/(Mb^2*(Ma^2 - Mb^2)*Derivative[1][mH]^2) - 
     (Mb^5*Log[Mb^2]*Log[QQ])/(Ma^3*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mb^2*Mc*Log[Mb^2]*Log[QQ])/(Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mb^3*Mc*Log[Mb^2]*Log[QQ])/(Ma^3*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mc^3*Log[Mc^2]*Log[QQ])/(Mb^2*(Ma^2 - Mb^2)*Derivative[1][mH]^2) + 
     (Mc^5*Log[Mc^2]*Log[QQ])/(Mb^4*(Ma^2 - Mb^2)*Derivative[1][mH]^2) - 
     (Mc^3*Log[Mc^2]*Log[QQ])/((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) + (2*Mb^2*Mc^3*Log[Mc^2]*Log[QQ])/
      (Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (2*Mb^2*Mc^5*Log[Mc^2]*Log[QQ])/(Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) + (Mc^7*Log[Mc^2]*Log[QQ])/
      (Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (4*Mc^3*Log[Mc^2]*Log[QQ])/(Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (2*Mc^5*Log[Mc^2]*Log[QQ])/(Ma^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (3*Mc^5*Log[Mc^2]*Log[QQ])/(Ma^2*Mb^2*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2) - (Mc^7*Log[Mc^2]*Log[QQ])/
      (Ma^2*Mb^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mc^7*Log[Mc^2]*Log[QQ])/(Ma^4*Mb^2*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2) + (Mc*Log[QQ]^2)/(2*(Ma^2 - Mb^2)*
       Derivative[1][mH]^2) - (Mc^5*Log[QQ]^2)/(2*Mb^4*(Ma^2 - Mb^2)*
       Derivative[1][mH]^2) + (Ma^2*Mc*Log[QQ]^2)/(2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*Derivative[1][mH]^2) - (Mb^2*Mc*Log[QQ]^2)/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) + 
     (Mc^3*Log[QQ]^2)/(2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (Mc^5*Log[QQ]^2)/(2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) + (Mb^2*Mc^5*Log[QQ]^2)/(Ma^4*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*Derivative[1][mH]^2) - (Mc^7*Log[QQ]^2)/
      (2*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (Mb^3*Log[QQ]^2)/(2*Ma*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mb^5*Log[QQ]^2)/(Ma^3*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mc*Log[QQ]^2)/(2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mb*Mc*Log[QQ]^2)/(2*Ma*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mb^2*Mc*Log[QQ]^2)/(Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mb^3*Mc*Log[QQ]^2)/(Ma^3*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (2*Mc^3*Log[QQ]^2)/(Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mc^5*Log[QQ]^2)/(Ma^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (3*Mc^5*Log[QQ]^2)/(2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mc^7*Log[QQ]^2)/(2*Ma^2*Mb^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mc^7*Log[QQ]^2)/(2*Ma^4*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mb^3*PolyLog[2, 1 - Ma^2/Mb^2])/(2*Ma*Mc*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2) - (Mb^5*PolyLog[2, 1 - Ma^2/Mb^2])/
      (Ma^3*Mc*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mb^7*PolyLog[2, 1 - Ma^2/Mb^2])/(2*Ma^5*Mc*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2) - (Mc*PolyLog[2, 1 - Ma^2/Mb^2])/
      (2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mb*Mc*PolyLog[2, 1 - Ma^2/Mb^2])/(2*Ma*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2) + (Mb^2*Mc*PolyLog[2, 1 - Ma^2/Mb^2])/
      (Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) + 
     (Mb^3*Mc*PolyLog[2, 1 - Ma^2/Mb^2])/(Ma^3*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2) - (Mb^4*Mc*PolyLog[2, 1 - Ma^2/Mb^2])/
      (2*Ma^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2) - 
     (Mb^5*Mc*PolyLog[2, 1 - Ma^2/Mb^2])/(2*Ma^5*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2) - (Ma^2*Mc*PolyLog[2, 1 - Ma^2/Mc^2])/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) + 
     (Mb^2*Mc*PolyLog[2, 1 - Ma^2/Mc^2])/((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) + (Mc^3*PolyLog[2, 1 - Ma^2/Mc^2])/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (2*Mb^2*Mc^3*PolyLog[2, 1 - Ma^2/Mc^2])/(Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*Derivative[1][mH]^2) + (Mc^5*PolyLog[2, 1 - Ma^2/Mc^2])/
      (2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) + 
     (Mb^2*Mc^5*PolyLog[2, 1 - Ma^2/Mc^2])/(Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2) - (Mc^7*PolyLog[2, 1 - Ma^2/Mc^2])/
      (2*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2) - 
     (Mc*PolyLog[2, 1 - Mb^2/Mc^2])/(2*(Ma^2 - Mb^2)*Derivative[1][mH]^2) + 
     (Mc^3*PolyLog[2, 1 - Mb^2/Mc^2])/(Mb^2*(Ma^2 - Mb^2)*
       Derivative[1][mH]^2) - (Mc^5*PolyLog[2, 1 - Mb^2/Mc^2])/
      (2*Mb^4*(Ma^2 - Mb^2)*Derivative[1][mH]^2) - 
     (5*Ma^2*Mc)/(Mb^2*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (7*Mc)/(4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (7*Ma^4*Mc)/(4*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (5*Ma^2*Mc)/(Mb^2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (7*Mc^5)/(4*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma^2*Mc)/(2*(Ma^2 - Mb^2)*(Ma^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Ma*Mb*Mc)/
      (2*(Ma^2 - Mb^2)*(Ma^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mb^3*Mc)/(2*Ma*(Ma^2 - Mb^2)*(Ma^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^3)/(2*(Ma^2 - Mb^2)*
       (Ma^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (7*Ma^2*Mc)/(2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (7*Mb^2*Mc)/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (7*Mc^3)/(2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (7*Mc^5)/(4*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (7*Mb^2*Mc^5)/
      (2*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (7*Mc^7)/(4*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^3*Mc)/(4*(Ma - Mb)*(Ma^2 - Mc^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mb*Mc)/(4*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma*Mb^2*Mc)/
      (4*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^3*Mc)/(2*(Ma - Mb)*(Ma^2 - Mc^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^4*Mc)/(4*Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^5*Mc)/(4*Ma^2*(Ma - Mb)*
       (Ma^2 - Mc^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^6*Mc)/(4*Ma^3*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma*Mc^3)/(4*(Ma - Mb)*(Ma^2 - Mc^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc^3)/(2*Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^4*Mc^3)/(4*Ma^3*(Ma - Mb)*
       (Ma^2 - Mc^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (7*Mc)/(2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (7*Ma^2*Mc)/(4*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (7*Mc^3)/(2*Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (7*Ma^2*Mc^3)/(4*Mb^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (7*Mc^3)/(4*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (7*Mc^5)/(2*Ma^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (7*Mc^5)/(2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (7*Mc^7)/(4*Ma^2*Mb^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (7*Mc^7)/(4*Ma^4*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma^2*Mc)/((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (7*Mb^2*Mc)/(4*(Ma^2 - Mc^2)*
       (-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (7*Mb^3*Mc)/(2*Ma*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (7*Mb^5*Mc)/(4*Ma^3*(Ma^2 - Mc^2)*
       (-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (5*Mc^3)/(2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc^3)/(4*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (7*Mb*Mc^3)/(2*Ma*(Ma^2 - Mc^2)*
       (-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (7*Mb^2*Mc^3)/(4*Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (7*Mb^3*Mc^3)/
      (4*Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     Mc^5/(2*Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - Mc^5/(2*Mb^2*(Ma^2 - Mc^2)*
       (-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     Mc^7/(4*Ma^2*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc*Pi^2)/
      (6*Mb^2*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc*Pi^2)/(24*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^4*Mc*Pi^2)/(24*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Pi^2)/(6*Mb^2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Pi^2)/(24*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Pi^2)/(12*(Ma^2 - Mb^2)*(Ma^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma*Mb*Mc*Pi^2)/
      (12*(Ma^2 - Mb^2)*(Ma^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc*Pi^2)/(12*Ma*(Ma^2 - Mb^2)*(Ma^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^3*Pi^2)/(12*(Ma^2 - Mb^2)*
       (Ma^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Pi^2)/(12*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^2*Mc*Pi^2)/
      (6*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Pi^2)/(12*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^5*Pi^2)/(24*Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc^5*Pi^2)/(12*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^7*Pi^2)/(24*Ma^4*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Mc*Pi^2)/(24*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mb*Mc*Pi^2)/
      (24*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma*Mb^2*Mc*Pi^2)/
      (24*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^3*Mc*Pi^2)/
      (12*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^4*Mc*Pi^2)/
      (24*Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^5*Mc*Pi^2)/
      (24*Ma^2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^6*Mc*Pi^2)/
      (24*Ma^3*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma*Mc^3*Pi^2)/
      (24*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^2*Mc^3*Pi^2)/
      (12*Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^4*Mc^3*Pi^2)/
      (24*Ma^3*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc*Pi^2)/(12*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mc*Pi^2)/
      (24*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Pi^2)/(12*Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc^3*Pi^2)/(24*Mb^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Pi^2)/(24*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*Pi^2)/(12*Ma^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*Pi^2)/(12*Ma^2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^7*Pi^2)/(24*Ma^2*Mb^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^7*Pi^2)/(24*Ma^4*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc*Pi^2)/(24*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^3*Mc*Pi^2)/
      (12*Ma*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^5*Mc*Pi^2)/(24*Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc*Pi^2)/
      (6*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc*Pi^2)/(12*Ma^2*(Ma^2 - Mc^2)*
       (-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc*Pi^2)/(6*Ma^3*(Ma^2 - Mc^2)*
       (-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^5*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc*Pi^2)/(12*Ma^5*(Ma^2 - Mc^2)*
       (-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Pi^2)/(12*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mc^3*Pi^2)/
      (24*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc^3*Pi^2)/(12*Ma*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^2*Mc^3*Pi^2)/
      (24*Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc^3*Pi^2)/(24*Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc^3*Pi^2)/
      (6*Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc^3*Pi^2)/(6*Ma^3*(Ma^2 - Mc^2)*
       (-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc^3*Pi^2)/(12*Ma^4*(Ma^2 - Mc^2)*
       (-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc^3*Pi^2)/(12*Ma^5*(Ma^2 - Mc^2)*
       (-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*Pi^2)/(12*Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^5*Pi^2)/(12*Mb^2*(Ma^2 - Mc^2)*
       (-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^7*Pi^2)/(24*Ma^2*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*Pi^2)/
      (6*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*Pi^2)/(3*Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*Pi^2)/(12*Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc^3*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*Pi^2)/(6*Ma^4*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*Pi^2)/(12*Ma^4*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + 
         Mc^4]*Pi^2)/(12*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Pi^2)/(12*Mb^2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Pi^2)/(12*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Log[Ma^2])/(Mb^2*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma^4*Mc*Log[Ma^2])/(2*Mb^4*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Ma^2*Mc*Log[Ma^2])/
      (2*Mb^2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Ma^2*Mc^3*Log[Ma^2])/(2*Mb^4*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (2*Ma^2*Mc*Log[Ma^2])/
      ((Ma^2 - Mb^2)*(Ma^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (2*Ma*Mb*Mc*Log[Ma^2])/((Ma^2 - Mb^2)*(Ma^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (2*Mb^3*Mc*Log[Ma^2])/
      (Ma*(Ma^2 - Mb^2)*(Ma^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (2*Mc^3*Log[Ma^2])/((Ma^2 - Mb^2)*(Ma^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (9*Ma^2*Mc*Log[Ma^2])/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (9*Mb^2*Mc*Log[Ma^2])/((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^3*Log[Ma^2])/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (6*Mb^2*Mc^3*Log[Ma^2])/(Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc^5*Log[Ma^2])/
      (Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^3*Mc*Log[Ma^2])/(2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mb*Mc*Log[Ma^2])/
      (2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^3*Mc*Log[Ma^2])/
      (2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^4*Mc*Log[Ma^2])/
      (2*Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma*Mc^3*Log[Ma^2])/
      (2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^2*Mc^3*Log[Ma^2])/
      (2*Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (6*Mc*Log[Ma^2])/
      ((-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Ma^2*Mc*Log[Ma^2])/(2*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc^3*Log[Ma^2])/
      (Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma^2*Mc^3*Log[Ma^2])/(2*Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (9*Mc^3*Log[Ma^2])/
      (2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mc^5*Log[Ma^2])/(2*Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^5*Log[Ma^2])/
      (2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (2*Ma^2*Mc*Log[Ma^2])/((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mb^2*Mc*Log[Ma^2])/
      (2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mb^3*Mc*Log[Ma^2])/(Ma*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mb^5*Mc*Log[Ma^2])/
      (2*Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (2*Mc^3*Log[Ma^2])/((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc^3*Log[Ma^2])/
      (2*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mb*Mc^3*Log[Ma^2])/(Ma*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mb^2*Mc^3*Log[Ma^2])/
      (2*Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mb^3*Mc^3*Log[Ma^2])/(2*Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^5*Log[Ma^2])/
      (2*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[Ma^2]^2)/(4*Mb^2*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^4*Mc*Log[Ma^2]^2)/
      (4*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[Ma^2]^2)/(4*Mb^2*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mc^3*Log[Ma^2]^2)/
      (4*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Log[Ma^2]^2)/((Ma^2 - Mb^2)*(Ma^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma*Mb*Mc*Log[Ma^2]^2)/
      ((Ma^2 - Mb^2)*(Ma^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc*Log[Ma^2]^2)/(Ma*(Ma^2 - Mb^2)*(Ma^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^3*Log[Ma^2]^2)/
      ((Ma^2 - Mb^2)*(Ma^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (7*Ma^2*Mc*Log[Ma^2]^2)/(4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (7*Mb^2*Mc*Log[Ma^2]^2)/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Log[Ma^2]^2)/(4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mb^2*Mc^3*Log[Ma^2]^2)/
      (Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (5*Mc^5*Log[Ma^2]^2)/(4*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^2*Mc^5*Log[Ma^2]^2)/
      (2*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^7*Log[Ma^2]^2)/(4*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^3*Mc*Log[Ma^2]^2)/
      (4*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mb*Mc*Log[Ma^2]^2)/
      (4*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^3*Mc*Log[Ma^2]^2)/
      (4*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^4*Mc*Log[Ma^2]^2)/
      (4*Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma*Mc^3*Log[Ma^2]^2)/
      (4*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^2*Mc^3*Log[Ma^2]^2)/
      (4*Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc*Log[Ma^2]^2)/
      ((-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Log[Ma^2]^2)/(4*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^3*Log[Ma^2]^2)/
      (2*Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc^3*Log[Ma^2]^2)/(4*Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^3*Log[Ma^2]^2)/
      (4*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[Ma^2]^2)/(4*Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^5*Log[Ma^2]^2)/
      (4*Ma^2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Log[Ma^2]^2)/((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (5*Mb^2*Mc*Log[Ma^2]^2)/
      (4*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mb^3*Mc*Log[Ma^2]^2)/(2*Ma*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^4*Mc*Log[Ma^2]^2)/
      (4*Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (5*Mb^5*Mc*Log[Ma^2]^2)/(4*Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^7*Mc*Log[Ma^2]^2)/
      (4*Ma^5*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Log[Ma^2]^2)/((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mc^3*Log[Ma^2]^2)/
      (4*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mb*Mc^3*Log[Ma^2]^2)/(2*Ma*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (5*Mb^2*Mc^3*Log[Ma^2]^2)/
      (4*Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (5*Mb^3*Mc^3*Log[Ma^2]^2)/(4*Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^4*Mc^3*Log[Ma^2]^2)/
      (4*Ma^4*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^5*Mc^3*Log[Ma^2]^2)/(4*Ma^5*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^5*Log[Ma^2]^2)/
      (4*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc*Log[Ma^2/Mb^2]^2)/
      (2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc*Log[Ma^2/Mb^2]^2)/
      (4*Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc*Log[Ma^2/Mb^2]^2)/
      (2*Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^5*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc*Log[Ma^2/Mb^2]^2)/
      (4*Ma^5*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc^3*Log[Ma^2/Mb^2]^2)/
      (2*Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc^3*Log[Ma^2/Mb^2]^2)/
      (2*Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc^3*Log[Ma^2/Mb^2]^2)/
      (4*Ma^4*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc^3*Log[Ma^2/Mb^2]^2)/
      (4*Ma^5*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (5*Ma^2*Mc*Log[Mb^2])/(2*Mb^2*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc*Log[Mb^2])/
      (2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (5*Ma^2*Mc*Log[Mb^2])/(2*Mb^2*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^3*Log[Mb^2])/
      (2*Mb^2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb^2*Mc*Log[Mb^2])/(2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^3*Mc*Log[Mb^2])/
      (2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^5*Mc*Log[Mb^2])/
      (2*Ma^2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^6*Mc*Log[Mb^2])/
      (2*Ma^3*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^2*Mc^3*Log[Mb^2])/
      (2*Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^4*Mc^3*Log[Mb^2])/
      (2*Ma^3*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc*Log[Ma^2]*Log[Mb^2])/
      (2*Mb^2*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc*Log[Ma^2]*Log[Mb^2])/(4*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^4*Mc*Log[Ma^2]*Log[Mb^2])/
      (4*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[Ma^2]*Log[Mb^2])/(2*Mb^2*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mc^3*Log[Ma^2]*Log[Mb^2])/
      (2*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Log[Ma^2]*Log[Mb^2])/(2*Mb^2*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^5*Log[Ma^2]*Log[Mb^2])/
      (4*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Mc*Log[Ma^2]*Log[Mb^2])/(2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mb*Mc*Log[Ma^2]*Log[Mb^2])/
      (2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^3*Mc*Log[Ma^2]*Log[Mb^2])/
      (2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^4*Mc*Log[Ma^2]*Log[Mb^2])/
      (2*Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma*Mc^3*Log[Ma^2]*Log[Mb^2])/
      (2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^2*Mc^3*Log[Ma^2]*Log[Mb^2])/
      (2*Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc*Log[Ma^2]*Log[Mb^2])/
      ((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mb^2*Mc*Log[Ma^2]*Log[Mb^2])/(2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^3*Mc*Log[Ma^2]*Log[Mb^2])/
      (Ma*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^4*Mc*Log[Ma^2]*Log[Mb^2])/(2*Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mb^5*Mc*Log[Ma^2]*Log[Mb^2])/
      (2*Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^7*Mc*Log[Ma^2]*Log[Mb^2])/(2*Ma^5*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^3*Log[Ma^2]*Log[Mb^2])/
      ((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb*Mc^3*Log[Ma^2]*Log[Mb^2])/(Ma*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mb^2*Mc^3*Log[Ma^2]*Log[Mb^2])/
      (2*Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mb^3*Mc^3*Log[Ma^2]*Log[Mb^2])/(2*Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^4*Mc^3*Log[Ma^2]*Log[Mb^2])/
      (2*Ma^4*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^5*Mc^3*Log[Ma^2]*Log[Mb^2])/(2*Ma^5*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc*Log[Mb^2]^2)/
      (2*Mb^2*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc*Log[Mb^2]^2)/(4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[Mb^2]^2)/(2*Mb^2*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^3*Log[Mb^2]^2)/
      (4*Mb^2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^3*Mc*Log[Mb^2]^2)/(4*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mb*Mc*Log[Mb^2]^2)/
      (4*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma*Mb^2*Mc*Log[Mb^2]^2)/
      (2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^3*Mc*Log[Mb^2]^2)/
      (4*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^4*Mc*Log[Mb^2]^2)/
      (4*Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^5*Mc*Log[Mb^2]^2)/
      (2*Ma^2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^6*Mc*Log[Mb^2]^2)/
      (2*Ma^3*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma*Mc^3*Log[Mb^2]^2)/
      (4*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^2*Mc^3*Log[Mb^2]^2)/
      (4*Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^4*Mc^3*Log[Mb^2]^2)/
      (2*Ma^3*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mc*Log[Mb^2]^2)/
      (2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mb^2*Mc*Log[Mb^2]^2)/(4*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^3*Mc*Log[Mb^2]^2)/
      (2*Ma*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^4*Mc*Log[Mb^2]^2)/(4*Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mb^5*Mc*Log[Mb^2]^2)/
      (4*Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^7*Mc*Log[Mb^2]^2)/(4*Ma^5*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^3*Log[Mb^2]^2)/
      (2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc^3*Log[Mb^2]^2)/(2*Ma*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mb^2*Mc^3*Log[Mb^2]^2)/
      (4*Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mb^3*Mc^3*Log[Mb^2]^2)/(4*Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^4*Mc^3*Log[Mb^2]^2)/
      (4*Ma^4*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^5*Mc^3*Log[Mb^2]^2)/(4*Ma^5*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc*
       Log[(Mb^2 - Sqrt[-4*Ma^2*Mb^2 + Mb^4])/(2*Mb^2)]^2)/
      ((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc*
       Log[(Mb^2 - Sqrt[-4*Ma^2*Mb^2 + Mb^4])/(2*Mb^2)]^2)/
      (2*Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc*
       Log[(Mb^2 - Sqrt[-4*Ma^2*Mb^2 + Mb^4])/(2*Mb^2)]^2)/
      (Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^5*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc*
       Log[(Mb^2 - Sqrt[-4*Ma^2*Mb^2 + Mb^4])/(2*Mb^2)]^2)/
      (2*Ma^5*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc^3*Log[(Mb^2 - Sqrt[-4*Ma^2*Mb^2 + Mb^4])/
          (2*Mb^2)]^2)/(Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc^3*
       Log[(Mb^2 - Sqrt[-4*Ma^2*Mb^2 + Mb^4])/(2*Mb^2)]^2)/
      (Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc^3*
       Log[(Mb^2 - Sqrt[-4*Ma^2*Mb^2 + Mb^4])/(2*Mb^2)]^2)/
      (2*Ma^4*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc^3*
       Log[(Mb^2 - Sqrt[-4*Ma^2*Mb^2 + Mb^4])/(2*Mb^2)]^2)/
      (2*Ma^5*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*Log[Ma^2/Mc^2]^2)/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*Log[Ma^2/Mc^2]^2)/
      (Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*Log[Ma^2/Mc^2]^2)/
      (4*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc^3*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*Log[Ma^2/Mc^2]^2)/
      (2*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*Log[Ma^2/Mc^2]^2)/
      (4*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + 
         Mc^4]*Log[Ma^2/Mc^2]*Log[Mb^2/Mc^2])/(4*Mb^4*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Mc*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Log[Ma^2/Mc^2]*Log[Mb^2/Mc^2])/(4*Mb^2*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Log[Ma^2/Mc^2]*Log[Mb^2/Mc^2])/(4*Mb^4*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Ma^2*Mc^3*Log[Mc^2])/
      (2*Mb^4*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma^2*Mc^3*Log[Mc^2])/(2*Mb^4*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc^3*Log[Mc^2])/
      (2*Mb^2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mc^5*Log[Mc^2])/(2*Mb^4*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^3*Log[Mc^2])/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mb^2*Mc^3*Log[Mc^2])/(Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mb^2*Mc^5*Log[Mc^2])/
      (Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mc^7*Log[Mc^2])/(2*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^3*Log[Mc^2])/
      (Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mc^5*Log[Mc^2])/(Ma^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mc^5*Log[Mc^2])/(Ma^2*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^7*Log[Mc^2])/
      (2*Ma^2*Mb^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mc^7*Log[Mc^2])/(2*Ma^4*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^3*Log[Mc^2])/
      ((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[Mc^2])/(Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^5*Log[Mc^2])/
      (2*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^7*Log[Mc^2])/(2*Ma^2*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc*Log[Ma^2]*Log[Mc^2])/
      (4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^4*Mc*Log[Ma^2]*Log[Mc^2])/(4*Mb^4*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^3*Log[Ma^2]*Log[Mc^2])/
      (2*Mb^2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[Ma^2]*Log[Mc^2])/(4*Mb^4*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^3*Log[Ma^2]*Log[Mc^2])/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc^3*Log[Ma^2]*Log[Mc^2])/(Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^2*Mc^5*Log[Ma^2]*Log[Mc^2])/
      (Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^7*Log[Ma^2]*Log[Mc^2])/(2*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (2*Mc*Log[Ma^2]*Log[Mc^2])/
      ((-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Log[Ma^2]*Log[Mc^2])/(2*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^3*Log[Ma^2]*Log[Mc^2])/
      (Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc^3*Log[Ma^2]*Log[Mc^2])/(2*Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^3*Log[Ma^2]*Log[Mc^2])/
      (2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[Ma^2]*Log[Mc^2])/(2*Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^5*Log[Ma^2]*Log[Mc^2])/
      (2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[Ma^2]*Log[Mc^2])/((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^3*Log[Ma^2]*Log[Mc^2])/
      ((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc^3*Log[Ma^2]*Log[Mc^2])/(2*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^5*Log[Ma^2]*Log[Mc^2])/
      (2*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc*Log[Mb^2]*Log[Mc^2])/(4*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^4*Mc*Log[Mb^2]*Log[Mc^2])/
      (4*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc^3*Log[Mb^2]*Log[Mc^2])/(2*Mb^4*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc^3*Log[Mb^2]*Log[Mc^2])/
      (2*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[Mb^2]*Log[Mc^2])/(4*Mb^4*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc^3*Log[Mc^2]^2)/
      (4*Mb^4*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc^3*Log[Mc^2]^2)/(4*Mb^4*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^3*Log[Mc^2]^2)/
      (4*Mb^2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[Mc^2]^2)/(4*Mb^4*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^3*Log[Mc^2]^2)/
      (4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc^3*Log[Mc^2]^2)/(2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^2*Mc^5*Log[Mc^2]^2)/
      (2*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^7*Log[Mc^2]^2)/(4*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc*Log[Mc^2]^2)/
      ((-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[Mc^2]^2)/(4*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (2*Mc^3*Log[Mc^2]^2)/
      (Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc^3*Log[Mc^2]^2)/(4*Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^3*Log[Mc^2]^2)/
      (Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*Log[Mc^2]^2)/(Ma^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*Log[Mc^2]^2)/(2*Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^5*Log[Mc^2]^2)/
      (2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^7*Log[Mc^2]^2)/(2*Ma^2*Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^7*Log[Mc^2]^2)/
      (2*Ma^4*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Log[Mc^2]^2)/(2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^3*Log[Mc^2]^2)/
      (2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc^3*Log[Mc^2]^2)/(4*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^5*Log[Mc^2]^2)/
      (Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*Log[Mc^2]^2)/(4*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^7*Log[Mc^2]^2)/
      (2*Ma^2*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*
       Log[(Mc^2 - Sqrt[-4*Ma^2*Mc^2 + Mc^4])/(2*Mc^2)]^2)/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (2*Mb^2*Mc*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*
       Log[(Mc^2 - Sqrt[-4*Ma^2*Mc^2 + Mc^4])/(2*Mc^2)]^2)/
      (Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*Log[(Mc^2 - Sqrt[-4*Ma^2*Mc^2 + Mc^4])/
          (2*Mc^2)]^2)/(2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^2*Mc^3*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*
       Log[(Mc^2 - Sqrt[-4*Ma^2*Mc^2 + Mc^4])/(2*Mc^2)]^2)/
      (Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*Log[(Mc^2 - Sqrt[-4*Ma^2*Mc^2 + Mc^4])/
          (2*Mc^2)]^2)/(2*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + 
         Mc^4]*Log[(Ma^2 - Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)]*
       Log[(-Ma^2 + Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Log[(Ma^2 - Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)]*
       Log[(-Ma^2 + Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Mb^2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Log[(Ma^2 - Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)]*
       Log[(-Ma^2 + Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (5*Ma^2*Mc*Log[QQ])/(Mb^2*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mc*Log[QQ])/(2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Ma^4*Mc*Log[QQ])/(2*Mb^4*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (5*Ma^2*Mc*Log[QQ])/
      (Mb^2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mc^5*Log[QQ])/(2*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (2*Ma^2*Mc*Log[QQ])/((Ma^2 - Mb^2)*(Ma^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (2*Ma*Mb*Mc*Log[QQ])/
      ((Ma^2 - Mb^2)*(Ma^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (2*Mb^3*Mc*Log[QQ])/(Ma*(Ma^2 - Mb^2)*(Ma^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (2*Mc^3*Log[QQ])/
      ((Ma^2 - Mb^2)*(Ma^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma^2*Mc*Log[QQ])/((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (6*Mb^2*Mc*Log[QQ])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mc^3*Log[QQ])/((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^5*Log[QQ])/
      (2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mb^2*Mc^5*Log[QQ])/(Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^7*Log[QQ])/
      (2*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Mc*Log[QQ])/(2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mb*Mc*Log[QQ])/
      (2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma*Mb^2*Mc*Log[QQ])/
      (2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^3*Mc*Log[QQ])/
      ((Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^4*Mc*Log[QQ])/(2*Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^5*Mc*Log[QQ])/
      (2*Ma^2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^6*Mc*Log[QQ])/
      (2*Ma^3*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma*Mc^3*Log[QQ])/
      (2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^2*Mc^3*Log[QQ])/
      (Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^4*Mc^3*Log[QQ])/
      (2*Ma^3*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc*Log[QQ])/
      ((-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma^2*Mc*Log[QQ])/(2*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc^3*Log[QQ])/
      (Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Ma^2*Mc^3*Log[QQ])/(2*Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^3*Log[QQ])/
      (2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mc^5*Log[QQ])/(Ma^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mc^5*Log[QQ])/(Ma^2*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc^7*Log[QQ])/
      (2*Ma^2*Mb^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mc^7*Log[QQ])/(2*Ma^4*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (2*Ma^2*Mc*Log[QQ])/
      ((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mb^2*Mc*Log[QQ])/(2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mb^3*Mc*Log[QQ])/
      (Ma*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mb^5*Mc*Log[QQ])/(2*Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^3*Log[QQ])/
      ((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc^3*Log[QQ])/(2*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mb*Mc^3*Log[QQ])/
      (Ma*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mb^2*Mc^3*Log[QQ])/(2*Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mb^3*Mc^3*Log[QQ])/
      (2*Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*Log[QQ])/(Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^5*Log[QQ])/
      (Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^7*Log[QQ])/(2*Ma^2*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mc*Log[Ma^2]*Log[QQ])/
      (Mb^2*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^4*Mc*Log[Ma^2]*Log[QQ])/(Mb^4*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mc*Log[Ma^2]*Log[QQ])/
      (Mb^2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc^3*Log[Ma^2]*Log[QQ])/(Mb^4*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (2*Ma^2*Mc*Log[Ma^2]*Log[QQ])/
      ((Ma^2 - Mb^2)*(Ma^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (2*Ma*Mb*Mc*Log[Ma^2]*Log[QQ])/((Ma^2 - Mb^2)*(Ma^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (2*Mb^3*Mc*Log[Ma^2]*Log[QQ])/
      (Ma*(Ma^2 - Mb^2)*(Ma^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (2*Mc^3*Log[Ma^2]*Log[QQ])/((Ma^2 - Mb^2)*(Ma^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Ma^2*Mc*Log[Ma^2]*Log[QQ])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (6*Mb^2*Mc*Log[Ma^2]*Log[QQ])/((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^3*Log[Ma^2]*Log[QQ])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (4*Mb^2*Mc^3*Log[Ma^2]*Log[QQ])/(Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (2*Mc^5*Log[Ma^2]*Log[QQ])/
      (Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^3*Mc*Log[Ma^2]*Log[QQ])/((Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mb*Mc*Log[Ma^2]*Log[QQ])/
      ((Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc*Log[Ma^2]*Log[QQ])/((Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^4*Mc*Log[Ma^2]*Log[QQ])/
      (Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma*Mc^3*Log[Ma^2]*Log[QQ])/
      ((Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc^3*Log[Ma^2]*Log[QQ])/(Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (4*Mc*Log[Ma^2]*Log[QQ])/
      ((-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[Ma^2]*Log[QQ])/(Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (2*Mc^3*Log[Ma^2]*Log[QQ])/
      (Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc^3*Log[Ma^2]*Log[QQ])/(Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc^3*Log[Ma^2]*Log[QQ])/
      (Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*Log[Ma^2]*Log[QQ])/(Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^5*Log[Ma^2]*Log[QQ])/
      (Ma^2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc*Log[Ma^2]*Log[QQ])/((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (2*Mb^3*Mc*Log[Ma^2]*Log[QQ])/
      (Ma*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^5*Mc*Log[Ma^2]*Log[QQ])/(Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc^3*Log[Ma^2]*Log[QQ])/
      (Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (2*Mb*Mc^3*Log[Ma^2]*Log[QQ])/(Ma*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^2*Mc^3*Log[Ma^2]*Log[QQ])/
      (Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc^3*Log[Ma^2]*Log[QQ])/(Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^5*Log[Ma^2]*Log[QQ])/
      (Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (2*Ma^2*Mc*Log[Mb^2]*Log[QQ])/(Mb^2*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc*Log[Mb^2]*Log[QQ])/
      ((-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (2*Ma^2*Mc*Log[Mb^2]*Log[QQ])/(Mb^2*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^3*Log[Mb^2]*Log[QQ])/
      (Mb^2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb^2*Mc*Log[Mb^2]*Log[QQ])/((Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^3*Mc*Log[Mb^2]*Log[QQ])/
      ((Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^5*Mc*Log[Mb^2]*Log[QQ])/(Ma^2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^6*Mc*Log[Mb^2]*Log[QQ])/
      (Ma^3*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^2*Mc^3*Log[Mb^2]*Log[QQ])/
      (Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^4*Mc^3*Log[Mb^2]*Log[QQ])/
      (Ma^3*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mc^3*Log[Mc^2]*Log[QQ])/
      (Mb^4*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc^3*Log[Mc^2]*Log[QQ])/(Mb^4*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^3*Log[Mc^2]*Log[QQ])/
      (Mb^2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*Log[Mc^2]*Log[QQ])/(Mb^4*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^3*Log[Mc^2]*Log[QQ])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (2*Mb^2*Mc^3*Log[Mc^2]*Log[QQ])/(Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (2*Mb^2*Mc^5*Log[Mc^2]*Log[QQ])/
      (Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^7*Log[Mc^2]*Log[QQ])/(Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (2*Mc^3*Log[Mc^2]*Log[QQ])/
      (Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (2*Mc^5*Log[Mc^2]*Log[QQ])/(Ma^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (2*Mc^5*Log[Mc^2]*Log[QQ])/
      (Ma^2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^7*Log[Mc^2]*Log[QQ])/(Ma^2*Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^7*Log[Mc^2]*Log[QQ])/
      (Ma^4*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (2*Mc^3*Log[Mc^2]*Log[QQ])/((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (2*Mc^5*Log[Mc^2]*Log[QQ])/
      (Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[Mc^2]*Log[QQ])/(Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^7*Log[Mc^2]*Log[QQ])/
      (Ma^2*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (2*Ma^2*Mc*Log[QQ]^2)/(Mb^2*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc*Log[QQ]^2)/
      (2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^4*Mc*Log[QQ]^2)/(2*Mb^4*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (2*Ma^2*Mc*Log[QQ]^2)/
      (Mb^2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[QQ]^2)/(2*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Log[QQ]^2)/((Ma^2 - Mb^2)*(Ma^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma*Mb*Mc*Log[QQ]^2)/
      ((Ma^2 - Mb^2)*(Ma^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc*Log[QQ]^2)/(Ma*(Ma^2 - Mb^2)*(Ma^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^3*Log[QQ]^2)/
      ((Ma^2 - Mb^2)*(Ma^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Log[QQ]^2)/((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (2*Mb^2*Mc*Log[QQ]^2)/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Log[QQ]^2)/((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^5*Log[QQ]^2)/
      (2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc^5*Log[QQ]^2)/(Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^7*Log[QQ]^2)/
      (2*Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Mc*Log[QQ]^2)/(2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mb*Mc*Log[QQ]^2)/
      (2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma*Mb^2*Mc*Log[QQ]^2)/
      (2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^3*Mc*Log[QQ]^2)/
      ((Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^4*Mc*Log[QQ]^2)/(2*Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^5*Mc*Log[QQ]^2)/
      (2*Ma^2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^6*Mc*Log[QQ]^2)/
      (2*Ma^3*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma*Mc^3*Log[QQ]^2)/
      (2*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^2*Mc^3*Log[QQ]^2)/
      (Ma*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^4*Mc^3*Log[QQ]^2)/
      (2*Ma^3*(Ma - Mb)*(Ma^2 - Mc^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc*Log[QQ]^2)/
      ((-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Log[QQ]^2)/(2*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^3*Log[QQ]^2)/
      (Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc^3*Log[QQ]^2)/(2*Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^3*Log[QQ]^2)/
      (2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*Log[QQ]^2)/(Ma^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*Log[QQ]^2)/(Ma^2*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^7*Log[QQ]^2)/
      (2*Ma^2*Mb^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^7*Log[QQ]^2)/(2*Ma^4*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^2*Mc*Log[QQ]^2)/
      (2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc*Log[QQ]^2)/(Ma*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^5*Mc*Log[QQ]^2)/
      (2*Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Log[QQ]^2)/((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mc^3*Log[QQ]^2)/
      (2*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc^3*Log[QQ]^2)/(Ma*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^2*Mc^3*Log[QQ]^2)/
      (2*Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc^3*Log[QQ]^2)/(2*Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^5*Log[QQ]^2)/
      (Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*Log[QQ]^2)/(Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^7*Log[QQ]^2)/
      (2*Ma^2*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Ma^2*Mc*Log[Derivative[1][mH]^2])/
      (2*Mb^2*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Log[Derivative[1][mH]^2])/(Mb^2*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Ma^2*Mc^3*Log[Derivative[1][mH]^2])/
      (2*Mb^4*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma^2*Mc*Log[Derivative[1][mH]^2])/(2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mb^2*Mc*Log[Derivative[1][mH]^2])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mb^2*Mc^3*Log[Derivative[1][mH]^2])/(Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^5*Log[Derivative[1][mH]^2])/
      (2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mc*Log[Derivative[1][mH]^2])/((-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^3*Log[Derivative[1][mH]^2])/
      (Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mc^3*Log[Derivative[1][mH]^2])/(Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc^5*Log[Derivative[1][mH]^2])/
      (2*Mb^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mc^5*Log[Derivative[1][mH]^2])/(2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[Ma^2]*Log[Derivative[1][mH]^2])/(2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc*Log[Ma^2]*Log[Derivative[1][mH]^2])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc^3*Log[Ma^2]*Log[Derivative[1][mH]^2])/(Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[Ma^2]*Log[Derivative[1][mH]^2])/(2*Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[Mb^2]*Log[Derivative[1][mH]^2])/(2*Mb^2*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[Mb^2]*Log[Derivative[1][mH]^2])/(2*Mb^2*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc^3*Log[Mb^2]*Log[Derivative[1][mH]^2])/(2*Mb^4*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Log[Mc^2]*Log[Derivative[1][mH]^2])/(Ma^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Log[Mc^2]*Log[Derivative[1][mH]^2])/(2*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[Mc^2]*Log[Derivative[1][mH]^2])/(2*Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[Mc^2]*Log[Derivative[1][mH]^2])/(2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Log[QQ]*Log[Derivative[1][mH]^2])/(Mb^2*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Log[QQ]*Log[Derivative[1][mH]^2])/(Mb^2*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc^3*Log[QQ]*Log[Derivative[1][mH]^2])/(Mb^4*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Log[QQ]*Log[Derivative[1][mH]^2])/((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (2*Mb^2*Mc*Log[QQ]*Log[Derivative[1][mH]^2])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (2*Mb^2*Mc^3*Log[QQ]*Log[Derivative[1][mH]^2])/(Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*Log[QQ]*Log[Derivative[1][mH]^2])/(Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (2*Mc*Log[QQ]*Log[Derivative[1][mH]^2])/((-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (2*Mc^3*Log[QQ]*Log[Derivative[1][mH]^2])/(Ma^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (2*Mc^3*Log[QQ]*Log[Derivative[1][mH]^2])/(Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[QQ]*Log[Derivative[1][mH]^2])/(Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[QQ]*Log[Derivative[1][mH]^2])/(Ma^2*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc*Log[Derivative[1][mH]^2]^2)/
      (4*Mb^2*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[Derivative[1][mH]^2]^2)/(4*Mb^2*(-Ma^2 + Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mc^3*Log[Derivative[1][mH]^2]^2)/
      (4*Mb^4*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[Derivative[1][mH]^2]^2)/(4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^2*Mc*Log[Derivative[1][mH]^2]^2)/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc^3*Log[Derivative[1][mH]^2]^2)/(2*Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[Derivative[1][mH]^2]^2)/(4*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc*Log[Derivative[1][mH]^2]^2)/
      ((-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mc^3*Log[Derivative[1][mH]^2]^2)/(2*Ma^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (5*Mc^3*Log[Derivative[1][mH]^2]^2)/
      (4*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mc^5*Log[Derivative[1][mH]^2]^2)/(4*Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^5*Log[Derivative[1][mH]^2]^2)/
      (4*Ma^2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^3*Mc*PolyLog[2, 1 - Ma^2/Mb^2])/(2*(Ma - Mb)*(Ma^2 - Mc^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mb*Mc*PolyLog[2, 1 - Ma^2/Mb^2])/(2*(Ma - Mb)*(Ma^2 - Mc^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb^2*Mc*PolyLog[2, 1 - Ma^2/Mb^2])/(2*(Ma - Mb)*(Ma^2 - Mc^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^4*Mc*PolyLog[2, 1 - Ma^2/Mb^2])/(2*Ma*(Ma - Mb)*(Ma^2 - Mc^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^5*Mc*PolyLog[2, 1 - Ma^2/Mb^2])/(2*Ma^2*(Ma - Mb)*(Ma^2 - Mc^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^6*Mc*PolyLog[2, 1 - Ma^2/Mb^2])/(2*Ma^3*(Ma - Mb)*(Ma^2 - Mc^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Mc^3*PolyLog[2, 1 - Ma^2/Mb^2])/(2*(Ma - Mb)*(Ma^2 - Mc^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^4*Mc^3*PolyLog[2, 1 - Ma^2/Mb^2])/(2*Ma^3*(Ma - Mb)*(Ma^2 - Mc^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*PolyLog[2, 1 - Ma^2/Mb^2])/((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mb^2*Mc*PolyLog[2, 1 - Ma^2/Mb^2])/
      (2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc*PolyLog[2, 1 - Ma^2/Mb^2])/(Ma*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^4*Mc*PolyLog[2, 1 - Ma^2/Mb^2])/
      (2*Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mb^5*Mc*PolyLog[2, 1 - Ma^2/Mb^2])/(2*Ma^3*(Ma^2 - Mc^2)*
       (-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^7*Mc*PolyLog[2, 1 - Ma^2/Mb^2])/(2*Ma^5*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^3*PolyLog[2, 1 - Ma^2/Mb^2])/
      ((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc^3*PolyLog[2, 1 - Ma^2/Mb^2])/(Ma*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mb^2*Mc^3*PolyLog[2, 1 - Ma^2/Mb^2])/(2*Ma^2*(Ma^2 - Mc^2)*
       (-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mb^3*Mc^3*PolyLog[2, 1 - Ma^2/Mb^2])/(2*Ma^3*(Ma^2 - Mc^2)*
       (-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^4*Mc^3*PolyLog[2, 1 - Ma^2/Mb^2])/(2*Ma^4*(Ma^2 - Mc^2)*
       (-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^5*Mc^3*PolyLog[2, 1 - Ma^2/Mb^2])/(2*Ma^5*(Ma^2 - Mc^2)*
       (-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (2*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc*PolyLog[2, 
        (Mb^2 - Sqrt[-4*Ma^2*Mb^2 + Mb^4])/(2*Mb^2)])/
      ((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc*PolyLog[2, 
        (Mb^2 - Sqrt[-4*Ma^2*Mb^2 + Mb^4])/(2*Mb^2)])/
      (Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (2*Mb^3*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc*PolyLog[2, 
        (Mb^2 - Sqrt[-4*Ma^2*Mb^2 + Mb^4])/(2*Mb^2)])/
      (Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^5*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc*PolyLog[2, 
        (Mb^2 - Sqrt[-4*Ma^2*Mb^2 + Mb^4])/(2*Mb^2)])/
      (Ma^5*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (2*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc^3*PolyLog[2, 
        (Mb^2 - Sqrt[-4*Ma^2*Mb^2 + Mb^4])/(2*Mb^2)])/
      (Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (2*Mb*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc^3*PolyLog[2, 
        (Mb^2 - Sqrt[-4*Ma^2*Mb^2 + Mb^4])/(2*Mb^2)])/
      (Ma^3*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc^3*PolyLog[2, 
        (Mb^2 - Sqrt[-4*Ma^2*Mb^2 + Mb^4])/(2*Mb^2)])/
      (Ma^4*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Sqrt[-4*Ma^2*Mb^2 + Mb^4]*Mc^3*PolyLog[2, 
        (Mb^2 - Sqrt[-4*Ma^2*Mb^2 + Mb^4])/(2*Mb^2)])/
      (Ma^5*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (2*Mc*PolyLog[2, 1 - Ma^2/Mc^2])/((-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc*PolyLog[2, 1 - Ma^2/Mc^2])/
      (2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mc^3*PolyLog[2, 1 - Ma^2/Mc^2])/(Ma^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mc^3*PolyLog[2, 1 - Ma^2/Mc^2])/
      (2*Mb^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (2*Mc^3*PolyLog[2, 1 - Ma^2/Mc^2])/(Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^5*PolyLog[2, 1 - Ma^2/Mc^2])/
      (Ma^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*PolyLog[2, 1 - Ma^2/Mc^2])/(Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (2*Mc^5*PolyLog[2, 1 - Ma^2/Mc^2])/
      (Ma^2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^7*PolyLog[2, 1 - Ma^2/Mc^2])/(2*Ma^2*Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^7*PolyLog[2, 1 - Ma^2/Mc^2])/
      (2*Ma^4*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*PolyLog[2, 1 - Ma^2/Mc^2])/((Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc^3*PolyLog[2, 1 - Ma^2/Mc^2])/
      (2*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*PolyLog[2, 1 - Ma^2/Mc^2])/(Ma^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^7*PolyLog[2, 1 - Ma^2/Mc^2])/
      (2*Ma^2*Mb^2*(Ma^2 - Mc^2)*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (2*Mc*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*
       PolyLog[2, (Mc^2 - Sqrt[-4*Ma^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (4*Mb^2*Mc*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*PolyLog[2, 
        (Mc^2 - Sqrt[-4*Ma^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*PolyLog[2, 
        (Mc^2 - Sqrt[-4*Ma^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (2*Mb^2*Mc^3*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*PolyLog[2, 
        (Mc^2 - Sqrt[-4*Ma^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Sqrt[-4*Ma^2*Mc^2 + Mc^4]*PolyLog[2, 
        (Mc^2 - Sqrt[-4*Ma^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (Ma^4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + 
         Mc^4]*PolyLog[2, (Ma^2 - Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + 
            Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       PolyLog[2, (Ma^2 - Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Mb^2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       PolyLog[2, (Ma^2 - Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + 
         Mc^4]*PolyLog[2, (-Ma^2 + Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + 
            Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       PolyLog[2, (-Ma^2 + Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Mb^2*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       PolyLog[2, (-Ma^2 + Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Mb^4*(-Ma^2 + Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc*PolyLog[2, 1 - Mc^2/Derivative[1][mH]^2])/
      ((-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (2*Mc^3*PolyLog[2, 1 - Mc^2/Derivative[1][mH]^2])/
      (Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mc^3*PolyLog[2, 1 - Mc^2/Derivative[1][mH]^2])/
      (2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*PolyLog[2, 1 - Mc^2/Derivative[1][mH]^2])/
      (Mb^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*PolyLog[2, 1 - Mc^2/Derivative[1][mH]^2])/
      (Ma^2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (7*Ma^2*Mc)/(4*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (7*Ma^2*Mc^5)/
      (4*Mb^4*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (7*Ma^4*Mc)/(4*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (7*Ma^2*Mb^2*Mc)/(2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (7*Ma^2*Mc^3)/
      (4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (7*Mc^5)/(4*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (7*Mb^2*Mc^5)/(2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (7*Mc^7)/(4*Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (7*Mc^3)/(2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (7*Mc^5)/(2*Ma^2*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (7*Mc^5)/(2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (7*Mc^7)/(4*Mb^4*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (7*Mc^7)/(4*Ma^2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc*Pi^2)/
      (24*(Ma^2 - Mb^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc^5*Pi^2)/(24*Mb^4*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^4*Mc*Pi^2)/
      (24*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mb^2*Mc*Pi^2)/
      (12*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc^3*Pi^2)/
      (24*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^5*Pi^2)/(24*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc^5*Pi^2)/(12*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^7*Pi^2)/(24*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^3*Pi^2)/(12*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Pi^2)/(12*Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^5*Pi^2)/(12*Mb^2*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^7*Pi^2)/(24*Mb^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^7*Pi^2)/
      (24*Ma^2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Ma^4*Mc*Log[Ma^2])/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Ma^2*Mb^2*Mc*Log[Ma^2])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mb^2*Mc^3*Log[Ma^2])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^5*Log[Ma^2])/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^4*Mc*Log[Ma^2]^2)/
      (4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mb^2*Mc*Log[Ma^2]^2)/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^2*Mc^3*Log[Ma^2]^2)/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^5*Log[Ma^2]^2)/
      (4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Ma^2*Mc*Log[Mb^2])/
      (2*(Ma^2 - Mb^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Ma^2*Mc^3*Log[Mb^2])/(2*Mb^2*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc*Log[Mb^2]^2)/
      (4*(Ma^2 - Mb^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc^3*Log[Mb^2]^2)/(4*Mb^2*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Ma^2*Mc^3*Log[Mc^2])/
      (2*Mb^2*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Ma^2*Mc^5*Log[Mc^2])/
      (2*Mb^4*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Ma^2*Mc^3*Log[Mc^2])/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mb^2*Mc^3*Log[Mc^2])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mb^2*Mc^5*Log[Mc^2])/
      (Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^7*Log[Mc^2])/
      (2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc^3*Log[Mc^2])/
      ((-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mc^5*Log[Mc^2])/(Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^5*Log[Mc^2])/
      (Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc^7*Log[Mc^2])/
      (2*Mb^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc^7*Log[Mc^2])/
      (2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^4*Mc*Log[Ma^2]*Log[Mc^2])/
      (4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mb^2*Mc*Log[Ma^2]*Log[Mc^2])/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc^3*Log[Ma^2]*Log[Mc^2])/
      (4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^5*Log[Ma^2]*Log[Mc^2])/
      (4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^2*Mc^5*Log[Ma^2]*Log[Mc^2])/
      (2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^7*Log[Ma^2]*Log[Mc^2])/
      (4*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc*Log[Mb^2]*Log[Mc^2])/
      (4*(Ma^2 - Mb^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc^5*Log[Mb^2]*Log[Mc^2])/(4*Mb^4*(Ma^2 - Mb^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc^3*Log[Mc^2]^2)/(4*Mb^2*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mc^5*Log[Mc^2]^2)/
      (4*Mb^4*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc^3*Log[Mc^2]^2)/
      (4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^2*Mc^3*Log[Mc^2]^2)/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^2*Mc^5*Log[Mc^2]^2)/
      (2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^7*Log[Mc^2]^2)/
      (4*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^3*Log[Mc^2]^2)/
      (2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[Mc^2]^2)/(2*Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^5*Log[Mc^2]^2)/
      (2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^7*Log[Mc^2]^2)/
      (4*Mb^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^7*Log[Mc^2]^2)/
      (4*Ma^2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Ma^2*Mc*Log[QQ])/
      (2*(Ma^2 - Mb^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma^2*Mc^5*Log[QQ])/(2*Mb^4*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Ma^4*Mc*Log[QQ])/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Ma^2*Mb^2*Mc*Log[QQ])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Ma^2*Mc^3*Log[QQ])/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc^5*Log[QQ])/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mb^2*Mc^5*Log[QQ])/
      (Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc^7*Log[QQ])/
      (2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^3*Log[QQ])/
      ((-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mc^5*Log[QQ])/(Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc^5*Log[QQ])/
      (Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^7*Log[QQ])/
      (2*Mb^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^7*Log[QQ])/
      (2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^4*Mc*Log[Ma^2]*Log[QQ])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (2*Ma^2*Mb^2*Mc*Log[Ma^2]*Log[QQ])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (2*Mb^2*Mc^3*Log[Ma^2]*Log[QQ])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^5*Log[Ma^2]*Log[QQ])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mc*Log[Mb^2]*Log[QQ])/
      ((Ma^2 - Mb^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc^3*Log[Mb^2]*Log[QQ])/(Mb^2*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mc^3*Log[Mc^2]*Log[QQ])/
      (Mb^2*(Ma^2 - Mb^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc^5*Log[Mc^2]*Log[QQ])/(Mb^4*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mc^3*Log[Mc^2]*Log[QQ])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (2*Mb^2*Mc^3*Log[Mc^2]*Log[QQ])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (2*Mb^2*Mc^5*Log[Mc^2]*Log[QQ])/
      (Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^7*Log[Mc^2]*Log[QQ])/
      (Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (2*Mc^3*Log[Mc^2]*Log[QQ])/
      ((-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (2*Mc^5*Log[Mc^2]*Log[QQ])/(Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (2*Mc^5*Log[Mc^2]*Log[QQ])/
      (Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^7*Log[Mc^2]*Log[QQ])/
      (Mb^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^7*Log[Mc^2]*Log[QQ])/
      (Ma^2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc*Log[QQ]^2)/
      (2*(Ma^2 - Mb^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc^5*Log[QQ]^2)/(2*Mb^4*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^4*Mc*Log[QQ]^2)/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mb^2*Mc*Log[QQ]^2)/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc^3*Log[QQ]^2)/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^5*Log[QQ]^2)/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Mb^2*Mc^5*Log[QQ]^2)/
      (Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^7*Log[QQ]^2)/
      (2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^3*Log[QQ]^2)/
      ((-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[QQ]^2)/(Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^5*Log[QQ]^2)/
      (Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^7*Log[QQ]^2)/
      (2*Mb^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^7*Log[QQ]^2)/
      (2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^4*Mc*Log[Ma^2]*Log[Derivative[1][mH]^2])/(4*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mb^2*Mc*Log[Ma^2]*Log[Derivative[1][mH]^2])/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc^3*Log[Ma^2]*Log[Derivative[1][mH]^2])/
      (4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc^3*Log[Ma^2]*Log[Derivative[1][mH]^2])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[Ma^2]*Log[Derivative[1][mH]^2])/(4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc^5*Log[Ma^2]*Log[Derivative[1][mH]^2])/(2*Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^7*Log[Ma^2]*Log[Derivative[1][mH]^2])/(4*Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[Mb^2]*Log[Derivative[1][mH]^2])/(4*(Ma^2 - Mb^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc^3*Log[Mb^2]*Log[Derivative[1][mH]^2])/(2*Mb^2*(Ma^2 - Mb^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc^5*Log[Mb^2]*Log[Derivative[1][mH]^2])/(4*Mb^4*(Ma^2 - Mb^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Log[Mc^2]*Log[Derivative[1][mH]^2])/(4*(Ma^2 - Mb^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc^3*Log[Mc^2]*Log[Derivative[1][mH]^2])/(2*Mb^2*(Ma^2 - Mb^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc^5*Log[Mc^2]*Log[Derivative[1][mH]^2])/(4*Mb^4*(Ma^2 - Mb^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^4*Mc*Log[Mc^2]*Log[Derivative[1][mH]^2])/(4*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mb^2*Mc*Log[Mc^2]*Log[Derivative[1][mH]^2])/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc^3*Log[Mc^2]*Log[Derivative[1][mH]^2])/
      (4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc^3*Log[Mc^2]*Log[Derivative[1][mH]^2])/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*Log[Mc^2]*Log[Derivative[1][mH]^2])/(4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc^5*Log[Mc^2]*Log[Derivative[1][mH]^2])/(2*Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^7*Log[Mc^2]*Log[Derivative[1][mH]^2])/(4*Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Log[Mc^2]*Log[Derivative[1][mH]^2])/((-Mb^2 + Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[Mc^2]*Log[Derivative[1][mH]^2])/(Ma^2*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[Mc^2]*Log[Derivative[1][mH]^2])/(Mb^2*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^7*Log[Mc^2]*Log[Derivative[1][mH]^2])/(2*Mb^4*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^7*Log[Mc^2]*Log[Derivative[1][mH]^2])/(2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Log[Derivative[1][mH]^2]^2)/(2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^5*Log[Derivative[1][mH]^2]^2)/
      (2*Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^5*Log[Derivative[1][mH]^2]^2)/
      (2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^7*Log[Derivative[1][mH]^2]^2)/
      (4*Mb^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^7*Log[Derivative[1][mH]^2]^2)/
      (4*Ma^2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*PolyLog[2, 1 - Mc^2/Derivative[1][mH]^2])/
      ((-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*PolyLog[2, 1 - Mc^2/Derivative[1][mH]^2])/
      (Ma^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*PolyLog[2, 1 - Mc^2/Derivative[1][mH]^2])/
      (Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^7*PolyLog[2, 1 - Mc^2/Derivative[1][mH]^2])/
      (2*Mb^4*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^7*PolyLog[2, 1 - Mc^2/Derivative[1][mH]^2])/
      (2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (7*Ma^2*Mc*Derivative[1][mH]^2)/
      (4*Mb^4*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (7*Mc*Derivative[1][mH]^2)/(4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (7*Mb^2*Mc*Derivative[1][mH]^2)/
      (2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (7*Mc^3*Derivative[1][mH]^2)/(4*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (7*Mc*Derivative[1][mH]^2)/
      (2*Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (7*Mc*Derivative[1][mH]^2)/(4*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (7*Mc^3*Derivative[1][mH]^2)/
      (4*Mb^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (7*Mc^3*Derivative[1][mH]^2)/(4*Ma^2*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^2*Mc*Pi^2*Derivative[1][mH]^2)/
      (24*Mb^4*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc*Pi^2*Derivative[1][mH]^2)/(24*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mb^2*Mc*Pi^2*Derivative[1][mH]^2)/
      (12*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Pi^2*Derivative[1][mH]^2)/(24*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc*Pi^2*Derivative[1][mH]^2)/
      (12*Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc*Pi^2*Derivative[1][mH]^2)/(24*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^3*Pi^2*Derivative[1][mH]^2)/
      (24*Mb^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Pi^2*Derivative[1][mH]^2)/(24*Ma^2*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Mc*Log[Ma^2]*Log[Mc^2]*Derivative[1][mH]^2)/(4*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc*Log[Ma^2]*Log[Mc^2]*Derivative[1][mH]^2)/
      (2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Log[Ma^2]*Log[Mc^2]*Derivative[1][mH]^2)/(4*Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Log[Mb^2]*Log[Mc^2]*Derivative[1][mH]^2)/
      (4*Mb^4*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Ma^2*Mc*Log[QQ]*Derivative[1][mH]^2)/(2*Mb^4*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc*Log[QQ]*Derivative[1][mH]^2)/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mb^2*Mc*Log[QQ]*Derivative[1][mH]^2)/(Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mc^3*Log[QQ]*Derivative[1][mH]^2)/(2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc*Log[QQ]*Derivative[1][mH]^2)/
      (Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Mc*Log[QQ]*Derivative[1][mH]^2)/(2*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc^3*Log[QQ]*Derivative[1][mH]^2)/
      (2*Mb^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Mc^3*Log[QQ]*Derivative[1][mH]^2)/(2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[QQ]^2*Derivative[1][mH]^2)/(2*Mb^4*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc*Log[QQ]^2*Derivative[1][mH]^2)/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc*Log[QQ]^2*Derivative[1][mH]^2)/(Ma^2*(Ma^2 - Mb^2)*
       (Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Log[QQ]^2*Derivative[1][mH]^2)/(2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc*Log[QQ]^2*Derivative[1][mH]^2)/
      (Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc*Log[QQ]^2*Derivative[1][mH]^2)/(2*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Mc^3*Log[QQ]^2*Derivative[1][mH]^2)/
      (2*Mb^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Log[QQ]^2*Derivative[1][mH]^2)/(2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Ma^2*Mc*Log[Derivative[1][mH]^2]*
       Derivative[1][mH]^2)/(2*Mb^4*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc*Log[Derivative[1][mH]^2]*
       Derivative[1][mH]^2)/(2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mb^2*Mc*Log[Derivative[1][mH]^2]*
       Derivative[1][mH]^2)/(Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc^3*Log[Derivative[1][mH]^2]*
       Derivative[1][mH]^2)/(2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc*Log[Derivative[1][mH]^2]*
       Derivative[1][mH]^2)/(Ma^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (3*Mc*Log[Derivative[1][mH]^2]*
       Derivative[1][mH]^2)/(2*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^3*Log[Derivative[1][mH]^2]*
       Derivative[1][mH]^2)/(2*Mb^4*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (3*Mc^3*Log[Derivative[1][mH]^2]*
       Derivative[1][mH]^2)/(2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc*Log[Ma^2]*Log[Derivative[1][mH]^2]*
       Derivative[1][mH]^2)/(4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc*Log[Ma^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Log[Ma^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (4*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[Mb^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (4*Mb^4*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[Mc^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (4*Mb^4*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc*Log[Mc^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc*Log[Mc^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Log[Mc^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (4*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Log[QQ]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (Mb^4*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc*Log[QQ]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      ((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (2*Mb^2*Mc*Log[QQ]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Log[QQ]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (2*Mc*Log[QQ]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc*Log[QQ]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Log[QQ]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (Mb^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Log[QQ]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (Ma^2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (4*Mb^4*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (4*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (2*Mb^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc*PolyLog[2, 1 - Mc^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (Ma^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc*PolyLog[2, 1 - Mc^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*PolyLog[2, 1 - Mc^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Mb^4*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*PolyLog[2, 1 - Mc^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Ma^2*Mb^2*(-Mb^2 + Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (7*Ma*Mb)/(4*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (7*Mb^3)/(4*Ma*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb*Mc)/(4*Ma*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     Mb^5/(4*Ma*Mc*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^3*Mc)/(2*Ma*(-Ma^2 + Mc^2)*
       (-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc^3)/(4*Ma*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Ma*Mb*Pi^2)/(24*Mc*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^3*Pi^2)/(24*Ma*Mc*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb*Mc*Pi^2)/(24*Ma*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^5*Pi^2)/(24*Ma*Mc*(-Ma^2 + Mc^2)*
       (-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc*Pi^2)/(12*Ma*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb*Mc^3*Pi^2)/
      (24*Ma*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Pi^2)/(12*Ma*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Pi^2)/(12*Ma^3*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb*Mc*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + 
         Mc^4]*Pi^2)/(12*Ma^3*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (3*Ma*Mb*Log[Ma^2])/(2*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (3*Mb^3*Log[Ma^2])/(2*Ma*Mc*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb*Mc*Log[Ma^2])/
      (2*Ma*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb*Log[Ma^2]^2)/(4*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Log[Ma^2]^2)/(4*Ma*Mc*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^5*Log[Mb^2])/
      (2*Ma*Mc*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc*Log[Mb^2])/(2*Ma*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Ma*Mb*Log[Ma^2]*Log[Mb^2])/
      (4*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^5*Log[Ma^2]*Log[Mb^2])/(4*Ma^3*Mc*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^3*Mc*Log[Ma^2]*Log[Mb^2])/
      (2*Ma^3*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc^3*Log[Ma^2]*Log[Mb^2])/(4*Ma^3*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^5*Log[Mb^2]^2)/
      (4*Ma*Mc*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc*Log[Mb^2]^2)/(4*Ma*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Log[Ma^2/Mc^2]*Log[Mb^2/Mc^2])/(4*Ma*Mc*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Log[Ma^2/Mc^2]*Log[Mb^2/Mc^2])/(4*Ma^3*Mc*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + 
         Mc^4]*Log[Ma^2/Mc^2]*Log[Mb^2/Mc^2])/(4*Ma^3*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb*Mc*Log[Mc^2])/
      (Ma*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc*Log[Mc^2])/(2*Ma*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb*Mc^3*Log[Mc^2])/
      (2*Ma*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb*Log[Ma^2]*Log[Mc^2])/(4*Mc*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^3*Log[Ma^2]*Log[Mc^2])/
      (2*Ma*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^5*Log[Ma^2]*Log[Mc^2])/(4*Ma^3*Mc*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^3*Mc*Log[Ma^2]*Log[Mc^2])/
      (2*Ma^3*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb*Mc^3*Log[Ma^2]*Log[Mc^2])/(4*Ma^3*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Ma*Mb*Log[Mb^2]*Log[Mc^2])/
      (4*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^5*Log[Mb^2]*Log[Mc^2])/(4*Ma^3*Mc*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^3*Mc*Log[Mb^2]*Log[Mc^2])/
      (2*Ma^3*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb*Mc^3*Log[Mb^2]*Log[Mc^2])/(4*Ma^3*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^5*Log[Mb^2]*Log[Mc^2])/
      (2*Ma*Mc*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc*Log[Mb^2]*Log[Mc^2])/(2*Ma*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^3*Log[Mc^2]^2)/
      (4*Ma*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^5*Log[Mc^2]^2)/(4*Ma^3*Mc*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb*Mc*Log[Mc^2]^2)/
      (2*Ma*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc*Log[Mc^2]^2)/(2*Ma^3*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb*Mc^3*Log[Mc^2]^2)/
      (4*Ma^3*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^5*Log[Mc^2]^2)/(4*Ma*Mc*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^3*Mc*Log[Mc^2]^2)/
      (4*Ma*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc^3*Log[Mc^2]^2)/(2*Ma*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Log[(Ma^2 - Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)]*
       Log[(-Ma^2 + Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Ma*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Log[(Ma^2 - Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)]*
       Log[(-Ma^2 + Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Ma^3*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb*Mc*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + 
         Mc^4]*Log[(Ma^2 - Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)]*
       Log[(-Ma^2 + Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Ma^3*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (3*Ma*Mb*Log[QQ])/(2*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (3*Mb^3*Log[QQ])/(2*Ma*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc*Log[QQ])/(2*Ma*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^5*Log[QQ])/(2*Ma*Mc*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^3*Mc*Log[QQ])/
      (Ma*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc^3*Log[QQ])/(2*Ma*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Ma*Mb*Log[Ma^2]*Log[QQ])/
      (Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Log[Ma^2]*Log[QQ])/(Ma*Mc*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^5*Log[Mb^2]*Log[QQ])/
      (Ma*Mc*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc*Log[Mb^2]*Log[QQ])/(Ma*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb*Mc*Log[Mc^2]*Log[QQ])/
      (Ma*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc*Log[Mc^2]*Log[QQ])/(Ma*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb*Mc^3*Log[Mc^2]*Log[QQ])/
      (Ma*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb*Log[QQ]^2)/(2*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Log[QQ]^2)/(2*Ma*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc*Log[QQ]^2)/(2*Ma*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^5*Log[QQ]^2)/(2*Ma*Mc*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^3*Mc*Log[QQ]^2)/
      (Ma*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc^3*Log[QQ]^2)/(2*Ma*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^3*PolyLog[2, 1 - Mb^2/Mc^2])/
      (2*Ma*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^5*PolyLog[2, 1 - Mb^2/Mc^2])/(2*Ma^3*Mc*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb*Mc*PolyLog[2, 1 - Mb^2/Mc^2])/
      (2*Ma*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc*PolyLog[2, 1 - Mb^2/Mc^2])/(Ma^3*(Ma^2 - Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb*Mc^3*PolyLog[2, 1 - Mb^2/Mc^2])/
      (2*Ma^3*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^5*PolyLog[2, 1 - Mb^2/Mc^2])/(2*Ma*Mc*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb*Mc^3*PolyLog[2, 1 - Mb^2/Mc^2])/
      (2*Ma*(-Ma^2 + Mc^2)*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       PolyLog[2, (Ma^2 - Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Ma*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       PolyLog[2, (Ma^2 - Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Ma^3*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + 
         Mc^4]*PolyLog[2, (Ma^2 - Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + 
            Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Ma^3*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       PolyLog[2, (-Ma^2 + Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Ma*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       PolyLog[2, (-Ma^2 + Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Ma^3*Mc*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + 
         Mc^4]*PolyLog[2, (-Ma^2 + Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + 
            Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Ma^3*(Ma^2 - Mc^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (7*Ma^2*Mc)/(4*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (7*Mb^2*Mc)/(4*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (7*Mb^3*Mc)/(4*Ma*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (7*Mc^3)/(4*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (7*Mb*Mc^3)/(4*Ma*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Ma^2*Mc*Pi^2)/
      (24*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^2*Mc*Pi^2)/
      (24*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^3*Mc*Pi^2)/
      (24*Ma*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mc^3*Pi^2)/(24*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb*Mc^3*Pi^2)/(24*Ma*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (3*Ma^2*Mc*Log[Ma^2])/
      (2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (3*Mb^2*Mc*Log[Ma^2])/
      (2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (3*Mb^3*Mc*Log[Ma^2])/
      (2*Ma*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (3*Mc^3*Log[Ma^2])/
      (2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (3*Mb*Mc^3*Log[Ma^2])/
      (2*Ma*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Ma^2*Mc*Log[Ma^2]^2)/
      (4*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^2*Mc*Log[Ma^2]^2)/
      (4*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^3*Mc*Log[Ma^2]^2)/
      (4*Ma*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mc^3*Log[Ma^2]^2)/
      (4*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb*Mc^3*Log[Ma^2]^2)/
      (4*Ma*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Ma^2*Mc*Log[Ma^2]*Log[Mb^2])/
      (4*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^4*Mc*Log[Ma^2]*Log[Mb^2])/
      (4*Ma^2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^5*Mc*Log[Ma^2]*Log[Mb^2])/
      (2*Ma^3*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^2*Mc^3*Log[Ma^2]*Log[Mb^2])/
      (2*Ma^2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^3*Mc^3*Log[Ma^2]*Log[Mb^2])/
      (2*Ma^3*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (3*Ma^2*Mc*Log[QQ])/
      (2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (3*Mb^2*Mc*Log[QQ])/
      (2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (3*Mb^3*Mc*Log[QQ])/
      (2*Ma*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (3*Mc^3*Log[QQ])/
      (2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (3*Mb*Mc^3*Log[QQ])/
      (2*Ma*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Ma^2*Mc*Log[Ma^2]*Log[QQ])/
      ((Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^2*Mc*Log[Ma^2]*Log[QQ])/
      ((Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^3*Mc*Log[Ma^2]*Log[QQ])/
      (Ma*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mc^3*Log[Ma^2]*Log[QQ])/
      ((Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb*Mc^3*Log[Ma^2]*Log[QQ])/
      (Ma*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Ma^2*Mc*Log[QQ]^2)/
      (2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^2*Mc*Log[QQ]^2)/
      (2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^3*Mc*Log[QQ]^2)/
      (2*Ma*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mc^3*Log[QQ]^2)/
      (2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb*Mc^3*Log[QQ]^2)/
      (2*Ma*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[Ma^2]*Log[Derivative[1][mH]^2])/(4*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc*Log[Ma^2]*Log[Derivative[1][mH]^2])/(2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc*Log[Ma^2]*Log[Derivative[1][mH]^2])/(2*Ma*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^4*Mc*Log[Ma^2]*Log[Derivative[1][mH]^2])/(4*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^5*Mc*Log[Ma^2]*Log[Derivative[1][mH]^2])/(2*Ma^3*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Log[Ma^2]*Log[Derivative[1][mH]^2])/(2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb*Mc^3*Log[Ma^2]*Log[Derivative[1][mH]^2])/(2*Ma*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc^3*Log[Ma^2]*Log[Derivative[1][mH]^2])/(2*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc^3*Log[Ma^2]*Log[Derivative[1][mH]^2])/(2*Ma^3*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*Log[Mb^2]*Log[Derivative[1][mH]^2])/(4*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^4*Mc*Log[Mb^2]*Log[Derivative[1][mH]^2])/(4*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^5*Mc*Log[Mb^2]*Log[Derivative[1][mH]^2])/(2*Ma^3*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc^3*Log[Mb^2]*Log[Derivative[1][mH]^2])/(2*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc^3*Log[Mb^2]*Log[Derivative[1][mH]^2])/(2*Ma^3*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc*Log[Derivative[1][mH]^2]^2)/(4*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc*Log[Derivative[1][mH]^2]^2)/(4*Ma*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^4*Mc*Log[Derivative[1][mH]^2]^2)/(4*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^5*Mc*Log[Derivative[1][mH]^2]^2)/(2*Ma^3*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Log[Derivative[1][mH]^2]^2)/(4*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc^3*Log[Derivative[1][mH]^2]^2)/(4*Ma*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc^3*Log[Derivative[1][mH]^2]^2)/(2*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc^3*Log[Derivative[1][mH]^2]^2)/(2*Ma^3*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*Ma*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^4*Mc*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*Ma^2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^5*Mc*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (Ma^3*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mc^3*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc^3*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*Ma*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc^3*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (Ma^2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc^3*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (Ma^3*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (7*Ma*Mb^3*Mc)/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (7*Mb^5*Mc)/(4*Ma*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (7*Ma^2*Mc^3)/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (7*Ma*Mb*Mc^3)/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (7*Mb^2*Mc^3)/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (7*Mb^3*Mc^3)/
      (4*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Ma*Mb^3*Mc*Pi^2)/
      (24*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^5*Mc*Pi^2)/
      (24*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Ma^2*Mc^3*Pi^2)/
      (24*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Ma*Mb*Mc^3*Pi^2)/
      (24*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^2*Mc^3*Pi^2)/
      (24*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^3*Mc^3*Pi^2)/
      (24*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (3*Ma*Mb^3*Mc*Log[Ma^2])/
      (2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (3*Mb^5*Mc*Log[Ma^2])/
      (2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (3*Ma^2*Mc^3*Log[Ma^2])/
      (2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (3*Ma*Mb*Mc^3*Log[Ma^2])/
      (2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (3*Mb^2*Mc^3*Log[Ma^2])/
      (2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (3*Mb^3*Mc^3*Log[Ma^2])/
      (2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Ma*Mb^3*Mc*Log[Ma^2]^2)/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^5*Mc*Log[Ma^2]^2)/
      (4*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Ma^2*Mc^3*Log[Ma^2]^2)/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Ma*Mb*Mc^3*Log[Ma^2]^2)/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^2*Mc^3*Log[Ma^2]^2)/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^3*Mc^3*Log[Ma^2]^2)/
      (4*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Ma*Mb^3*Mc*Log[Ma^2]*Log[Mb^2])/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^7*Mc*Log[Ma^2]*Log[Mb^2])/
      (4*Ma^3*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Ma^2*Mc^3*Log[Ma^2]*Log[Mb^2])/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Ma*Mb*Mc^3*Log[Ma^2]*Log[Mb^2])/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^4*Mc^3*Log[Ma^2]*Log[Mb^2])/
      (4*Ma^2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^5*Mc^3*Log[Ma^2]*Log[Mb^2])/
      (4*Ma^3*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (3*Ma*Mb^3*Mc*Log[QQ])/
      (2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (3*Mb^5*Mc*Log[QQ])/
      (2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (3*Ma^2*Mc^3*Log[QQ])/
      (2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (3*Ma*Mb*Mc^3*Log[QQ])/
      (2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (3*Mb^2*Mc^3*Log[QQ])/
      (2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (3*Mb^3*Mc^3*Log[QQ])/
      (2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Ma*Mb^3*Mc*Log[Ma^2]*Log[QQ])/
      ((Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^5*Mc*Log[Ma^2]*Log[QQ])/
      (Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Ma^2*Mc^3*Log[Ma^2]*Log[QQ])/
      ((Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Ma*Mb*Mc^3*Log[Ma^2]*Log[QQ])/
      ((Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^2*Mc^3*Log[Ma^2]*Log[QQ])/
      ((Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^3*Mc^3*Log[Ma^2]*Log[QQ])/
      (Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Ma*Mb^3*Mc*Log[QQ]^2)/
      (2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^5*Mc*Log[QQ]^2)/
      (2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Ma^2*Mc^3*Log[QQ]^2)/
      (2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Ma*Mb*Mc^3*Log[QQ]^2)/
      (2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^2*Mc^3*Log[QQ]^2)/
      (2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^3*Mc^3*Log[QQ]^2)/
      (2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb^3*Mc*Log[Ma^2]*Log[Derivative[1][mH]^2])/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^5*Mc*Log[Ma^2]*Log[Derivative[1][mH]^2])/(2*Ma*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^7*Mc*Log[Ma^2]*Log[Derivative[1][mH]^2])/(4*Ma^3*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc^3*Log[Ma^2]*Log[Derivative[1][mH]^2])/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb*Mc^3*Log[Ma^2]*Log[Derivative[1][mH]^2])/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc^3*Log[Ma^2]*Log[Derivative[1][mH]^2])/
      (2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc^3*Log[Ma^2]*Log[Derivative[1][mH]^2])/(2*Ma*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^4*Mc^3*Log[Ma^2]*Log[Derivative[1][mH]^2])/(4*Ma^2*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^5*Mc^3*Log[Ma^2]*Log[Derivative[1][mH]^2])/(4*Ma^3*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb^3*Mc*Log[Mb^2]*Log[Derivative[1][mH]^2])/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^7*Mc*Log[Mb^2]*Log[Derivative[1][mH]^2])/(4*Ma^3*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc^3*Log[Mb^2]*Log[Derivative[1][mH]^2])/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb*Mc^3*Log[Mb^2]*Log[Derivative[1][mH]^2])/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^4*Mc^3*Log[Mb^2]*Log[Derivative[1][mH]^2])/(4*Ma^2*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^5*Mc^3*Log[Mb^2]*Log[Derivative[1][mH]^2])/(4*Ma^3*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^5*Mc*Log[Derivative[1][mH]^2]^2)/
      (4*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^7*Mc*Log[Derivative[1][mH]^2]^2)/
      (4*Ma^3*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^2*Mc^3*Log[Derivative[1][mH]^2]^2)/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mb^3*Mc^3*Log[Derivative[1][mH]^2]^2)/
      (4*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^4*Mc^3*Log[Derivative[1][mH]^2]^2)/
      (4*Ma^2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^5*Mc^3*Log[Derivative[1][mH]^2]^2)/
      (4*Ma^3*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^5*Mc*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^7*Mc*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*Ma^3*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc^3*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc^3*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^4*Mc^3*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*Ma^2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^5*Mc^3*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*Ma^3*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (7*Mc*Derivative[1][mH]^2)/
      (4*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mc*Pi^2*Derivative[1][mH]^2)/
      (24*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (3*Mc*Log[Ma^2]*Derivative[1][mH]^2)/
      (2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mc*Log[Ma^2]^2*Derivative[1][mH]^2)/
      (4*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^2*Mc*Log[Ma^2]*Log[Mb^2]*
       Derivative[1][mH]^2)/(2*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc*Log[Ma^2]*Log[Mb^2]*Derivative[1][mH]^2)/
      (4*Ma^3*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mc^3*Log[Ma^2]*Log[Mb^2]*
       Derivative[1][mH]^2)/(4*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc^3*Log[Ma^2]*Log[Mb^2]*Derivative[1][mH]^2)/
      (4*Ma^3*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (3*Mc*Log[QQ]*Derivative[1][mH]^2)/
      (2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mc*Log[Ma^2]*Log[QQ]*Derivative[1][mH]^2)/((Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mc*Log[QQ]^2*Derivative[1][mH]^2)/(2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mc*Log[Ma^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc*Log[Ma^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Ma^2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc*Log[Ma^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (4*Ma^3*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Log[Ma^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (4*Ma^2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb*Mc^3*Log[Ma^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (4*Ma^3*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc*Log[Mb^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Ma^2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc*Log[Mb^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (4*Ma^3*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Log[Mb^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (4*Ma^2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb*Mc^3*Log[Mb^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (4*Ma^3*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + (Mc*Log[Derivative[1][mH]^2]^2*
       Derivative[1][mH]^2)/(4*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^2*Mc*Log[Derivative[1][mH]^2]^2*
       Derivative[1][mH]^2)/(2*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (4*Ma^3*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mc^3*Log[Derivative[1][mH]^2]^2*
       Derivative[1][mH]^2)/(4*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc^3*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (4*Ma^3*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mc*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (Ma^2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Ma^3*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mc^3*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Ma^2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc^3*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Ma^3*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mc*Log[Ma^2]*Log[Mb^2]*Derivative[1][mH]^4)/(4*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mc*Log[Ma^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^4)/
      (4*Ma^2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mc*Log[Mb^2]*Log[Derivative[1][mH]^2]*
       Derivative[1][mH]^4)/(4*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mc*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^4)/
      (4*Ma^2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mc*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2]*Derivative[1][mH]^4)/
      (2*Ma^2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     Mc^3/((-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + Mc^5/(2*Mb^2*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mc^3*Pi^2)/(6*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc^5*Pi^2)/(12*Mb^2*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mc^3*Log[Mc^2])/((-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mc^5*Log[Mc^2])/
      (2*Mb^2*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mc^3*Log[Mc^2]^2)/
      (2*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc^5*Log[Mc^2]^2)/
      (4*Mb^2*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (2*Mc^3*Log[QQ])/
      ((-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc^5*Log[QQ])/
      (Mb^2*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (2*Mc^3*Log[Mc^2]*Log[QQ])/
      ((-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mc^5*Log[Mc^2]*Log[QQ])/
      (Mb^2*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (2*Mc^3*Log[QQ]^2)/
      ((-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc^5*Log[QQ]^2)/
      (Mb^2*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc^3*Log[Derivative[1][mH]^2])/
      ((-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mc^5*Log[Derivative[1][mH]^2])/
      (2*Mb^2*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - 
     (Mc^3*Log[Mc^2]*Log[Derivative[1][mH]^2])/((-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mc^5*Log[Mc^2]*Log[Derivative[1][mH]^2])/(2*Mb^2*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (2*Mc^3*Log[QQ]*Log[Derivative[1][mH]^2])/((-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mc^5*Log[QQ]*Log[Derivative[1][mH]^2])/(Mb^2*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mc^3*Log[Derivative[1][mH]^2]^2)/(2*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mc^5*Log[Derivative[1][mH]^2]^2)/(4*Mb^2*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     Mc^5/(2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - Mc^7/(4*Mb^2*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc^5*Pi^2)/(12*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mc^7*Pi^2)/(24*Mb^2*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mc^5*Log[Mc^2])/
      ((-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc^7*Log[Mc^2])/
      (2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc^5*Log[Mc^2]^2)/
      (2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mc^7*Log[Mc^2]^2)/
      (4*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc^5*Log[QQ])/
      ((-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mc^7*Log[QQ])/
      (2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (2*Mc^5*Log[Mc^2]*Log[QQ])/
      ((-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc^7*Log[Mc^2]*Log[QQ])/
      (Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc^5*Log[QQ]^2)/
      ((-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mc^7*Log[QQ]^2)/
      (2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + 
     (Mc^5*Log[Mc^2]*Log[Derivative[1][mH]^2])/((-Mb^2 + Mc^2)*
       Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - 
     (Mc^7*Log[Mc^2]*Log[Derivative[1][mH]^2])/(2*Mb^2*(-Mb^2 + Mc^2)*
       Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mc^5*Log[Derivative[1][mH]^2]^2)/
      (2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc^7*Log[Derivative[1][mH]^2]^2)/
      (4*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - 
     (Mc^5*PolyLog[2, 1 - Mc^2/Derivative[1][mH]^2])/
      ((-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + 
     (Mc^7*PolyLog[2, 1 - Mc^2/Derivative[1][mH]^2])/
      (2*Mb^2*(-Mb^2 + Mc^2)*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc*Derivative[1][mH]^2)/
      (2*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mc^3*Derivative[1][mH]^2)/
      (4*Mb^2*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc*Pi^2*Derivative[1][mH]^2)/
      (12*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mc^3*Pi^2*Derivative[1][mH]^2)/
      (24*Mb^2*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc*Log[QQ]*Derivative[1][mH]^2)/
      ((-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mc^3*Log[QQ]*Derivative[1][mH]^2)/
      (2*Mb^2*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc*Log[QQ]^2*Derivative[1][mH]^2)/
      ((-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mc^3*Log[QQ]^2*Derivative[1][mH]^2)/
      (2*Mb^2*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mc*Log[Derivative[1][mH]^2]*
       Derivative[1][mH]^2)/((-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc^3*Log[Derivative[1][mH]^2]*
       Derivative[1][mH]^2)/(2*Mb^2*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (2*Mc*Log[QQ]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      ((-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + 
     (Mc^3*Log[QQ]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (Mb^2*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc*Log[Derivative[1][mH]^2]^2*
       Derivative[1][mH]^2)/((-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mc^3*Log[Derivative[1][mH]^2]^2*
       Derivative[1][mH]^2)/(2*Mb^2*(-Mb^2 + Mc^2)*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mc*PolyLog[2, 1 - Mc^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      ((-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - 
     (Mc^3*PolyLog[2, 1 - Mc^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Mb^2*(-Mb^2 + Mc^2)*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (3*Ma*Mb*Mc)/
      (2*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (3*Mb^3*Mc)/(2*Ma*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (3*Mc^3)/(2*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Ma*Mb*Mc*Pi^2)/
      (12*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Mb^3*Mc*Pi^2)/
      (12*Ma*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Mc^3*Pi^2)/
      (12*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Ma*Mb*Mc*Log[Ma^2])/
      ((Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mb^3*Mc*Log[Ma^2])/
      (Ma*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mc^3*Log[Ma^2])/
      ((Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Ma*Mb*Mc*Log[Ma^2]^2)/
      (4*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Mb^3*Mc*Log[Ma^2]^2)/
      (4*Ma*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Mc^3*Log[Ma^2]^2)/
      (4*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (2*Ma*Mb*Mc*Log[QQ])/
      ((Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (2*Mb^3*Mc*Log[QQ])/
      (Ma*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (2*Mc^3*Log[QQ])/
      ((Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Ma*Mb*Mc*Log[Ma^2]*Log[QQ])/
      ((Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mb^3*Mc*Log[Ma^2]*Log[QQ])/
      (Ma*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mc^3*Log[Ma^2]*Log[QQ])/
      ((Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Ma*Mb*Mc*Log[QQ]^2)/
      ((Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Mb^3*Mc*Log[QQ]^2)/
      (Ma*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Mc^3*Log[QQ]^2)/
      ((Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Ma*Mb*Mc*Log[Derivative[1][mH]^2])/
      ((Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mb^3*Mc*Log[Derivative[1][mH]^2])/
      (Ma*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mc^3*Log[Derivative[1][mH]^2])/
      ((Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - 
     (Ma*Mb*Mc*Log[Ma^2]*Log[Derivative[1][mH]^2])/(2*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^3*Mc*Log[Ma^2]*Log[Derivative[1][mH]^2])/(2*Ma*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mc^3*Log[Ma^2]*Log[Derivative[1][mH]^2])/(2*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Ma*Mb*Mc*Log[QQ]*Log[Derivative[1][mH]^2])/((Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^3*Mc*Log[QQ]*Log[Derivative[1][mH]^2])/(Ma*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mc^3*Log[QQ]*Log[Derivative[1][mH]^2])/((Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Ma*Mb*Mc*Log[Derivative[1][mH]^2]^2)/(4*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^3*Mc*Log[Derivative[1][mH]^2]^2)/(4*Ma*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mc^3*Log[Derivative[1][mH]^2]^2)/(4*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (3*Mc*Derivative[1][mH]^2)/(2*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mc*Pi^2*Derivative[1][mH]^2)/
      (12*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Mc*Log[Ma^2]*Derivative[1][mH]^2)/
      ((Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mc*Log[Ma^2]^2*Derivative[1][mH]^2)/
      (4*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (2*Mc*Log[QQ]*Derivative[1][mH]^2)/
      ((Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + 
     (Mc*Log[Ma^2]*Log[QQ]*Derivative[1][mH]^2)/((Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mc*Log[QQ]^2*Derivative[1][mH]^2)/((Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mc*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      ((Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - 
     (Mc*Log[Ma^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Mc*Log[QQ]*Log[Derivative[1][mH]^2]*
       Derivative[1][mH]^2)/((Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mc*Log[Derivative[1][mH]^2]^2*
       Derivative[1][mH]^2)/(4*(Ma^2 - Mb^2)*(Ma^2 - Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Mb^4*Mc)/(4*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mb^5*Mc)/(2*Ma*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Mb^2*Mc^3)/
      (2*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^3*Mc^3)/(2*Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^4*Mc*Pi^2)/(24*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^5*Mc*Pi^2)/(12*Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Mc^3*Pi^2)/(12*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^3*Mc^3*Pi^2)/(12*Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^4*Mc*Log[Mb^2])/(2*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^5*Mc*Log[Mb^2])/(2*Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Mc^3*Log[Mb^2])/(2*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^3*Mc^3*Log[Mb^2])/(2*Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^4*Mc*Log[Mb^2]^2)/(4*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^5*Mc*Log[Mb^2]^2)/(4*Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Mc^3*Log[Mb^2]^2)/(4*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^3*Mc^3*Log[Mb^2]^2)/(4*Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^4*Mc*Log[QQ])/(2*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^5*Mc*Log[QQ])/(Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Mc^3*Log[QQ])/((Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^3*Mc^3*Log[QQ])/(Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^4*Mc*Log[Mb^2]*Log[QQ])/((Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^5*Mc*Log[Mb^2]*Log[QQ])/(Ma*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mb^2*Mc^3*Log[Mb^2]*Log[QQ])/
      ((Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^3*Mc^3*Log[Mb^2]*Log[QQ])/(Ma*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Mb^4*Mc*Log[QQ]^2)/
      (2*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^5*Mc*Log[QQ]^2)/(Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Mc^3*Log[QQ]^2)/((Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^3*Mc^3*Log[QQ]^2)/(Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^5*Mc*Log[Derivative[1][mH]^2])/(2*Ma*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mb^2*Mc^3*Log[Derivative[1][mH]^2])/
      (2*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^3*Mc^3*Log[Derivative[1][mH]^2])/(2*Ma*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^4*Mc*Log[Mb^2]*Log[Derivative[1][mH]^2])/(2*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^5*Mc*Log[Mb^2]*Log[Derivative[1][mH]^2])/(2*Ma*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Mc^3*Log[Mb^2]*Log[Derivative[1][mH]^2])/
      (2*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^3*Mc^3*Log[Mb^2]*Log[Derivative[1][mH]^2])/(2*Ma*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^5*Mc*Log[QQ]*Log[Derivative[1][mH]^2])/(Ma*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Mc^3*Log[QQ]*Log[Derivative[1][mH]^2])/
      ((Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^3*Mc^3*Log[QQ]*Log[Derivative[1][mH]^2])/(Ma*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mb^4*Mc*Log[Derivative[1][mH]^2]^2)/
      (4*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^5*Mc*Log[Derivative[1][mH]^2]^2)/(4*Ma*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Mc^3*Log[Derivative[1][mH]^2]^2)/(4*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^3*Mc^3*Log[Derivative[1][mH]^2]^2)/(4*Ma*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^4*Mc*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^7*Mc)/(4*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mb^4*Mc^3)/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^5*Mc^3)/(4*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Mb^7*Mc*Pi^2)/
      (24*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^4*Mc^3*Pi^2)/(24*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mb^5*Mc^3*Pi^2)/
      (24*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^7*Mc*Log[Mb^2])/(2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Mb^4*Mc^3*Log[Mb^2])/
      (2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^5*Mc^3*Log[Mb^2])/(2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Mb^7*Mc*Log[Mb^2]^2)/
      (4*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^4*Mc^3*Log[Mb^2]^2)/(4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mb^5*Mc^3*Log[Mb^2]^2)/
      (4*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^7*Mc*Log[QQ])/(2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mb^4*Mc^3*Log[QQ])/
      (2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^5*Mc^3*Log[QQ])/(2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mb^7*Mc*Log[Mb^2]*Log[QQ])/
      (Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^4*Mc^3*Log[Mb^2]*Log[QQ])/((Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Mb^5*Mc^3*Log[Mb^2]*Log[QQ])/
      (Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^7*Mc*Log[QQ]^2)/(2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mb^4*Mc^3*Log[QQ]^2)/
      (2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^5*Mc^3*Log[QQ]^2)/(2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^7*Mc*Log[Mb^2]*Log[Derivative[1][mH]^2])/(2*Ma*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^4*Mc^3*Log[Mb^2]*Log[Derivative[1][mH]^2])/
      (2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^5*Mc^3*Log[Mb^2]*Log[Derivative[1][mH]^2])/(2*Ma*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^7*Mc*Log[Derivative[1][mH]^2]^2)/(4*Ma*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^4*Mc^3*Log[Derivative[1][mH]^2]^2)/(4*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^5*Mc^3*Log[Derivative[1][mH]^2]^2)/(4*Ma*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^7*Mc*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^4*Mc^3*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^5*Mc^3*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Mc*Derivative[1][mH]^2)/(2*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Mb^3*Mc*Derivative[1][mH]^2)/
      (4*Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mc^3*Derivative[1][mH]^2)/(4*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb*Mc^3*Derivative[1][mH]^2)/(4*Ma*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mb^2*Mc*Pi^2*Derivative[1][mH]^2)/
      (12*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^3*Mc*Pi^2*Derivative[1][mH]^2)/(24*Ma*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mc^3*Pi^2*Derivative[1][mH]^2)/
      (24*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb*Mc^3*Pi^2*Derivative[1][mH]^2)/(24*Ma*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Mc*Log[Mb^2]*Derivative[1][mH]^2)/(2*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Mc*Log[Mb^2]^2*Derivative[1][mH]^2)/(4*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mb^2*Mc*Log[QQ]*Derivative[1][mH]^2)/
      ((Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^3*Mc*Log[QQ]*Derivative[1][mH]^2)/(2*Ma*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mc^3*Log[QQ]*Derivative[1][mH]^2)/
      (2*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb*Mc^3*Log[QQ]*Derivative[1][mH]^2)/(2*Ma*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Mb^2*Mc*Log[Mb^2]*Log[QQ]*
       Derivative[1][mH]^2)/((Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Mc*Log[QQ]^2*Derivative[1][mH]^2)/((Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^3*Mc*Log[QQ]^2*Derivative[1][mH]^2)/(2*Ma*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mc^3*Log[QQ]^2*Derivative[1][mH]^2)/
      (2*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb*Mc^3*Log[QQ]^2*Derivative[1][mH]^2)/(2*Ma*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Mb^2*Mc*Log[Derivative[1][mH]^2]*
       Derivative[1][mH]^2)/(2*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^3*Mc*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mc^3*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb*Mc^3*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Mc*Log[Mb^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Mc*Log[QQ]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      ((Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^3*Mc*Log[QQ]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mc^3*Log[QQ]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      ((Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb*Mc^3*Log[QQ]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Mc*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (4*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^3*Mc*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (2*Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mc^3*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (2*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb*Mc^3*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (2*Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mb^3*Mc*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mc^3*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mb*Mc^3*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Ma*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mc*Derivative[1][mH]^4)/(4*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mc*Pi^2*Derivative[1][mH]^4)/(24*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) + (Mc*Log[QQ]*Derivative[1][mH]^4)/
      (2*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mc*Log[QQ]^2*Derivative[1][mH]^4)/(2*(Mb^2 - Mc^2)*
       (Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)*
       (-Mc^2 + Derivative[1][mH]^2)) - (Mc*Log[Derivative[1][mH]^2]*
       Derivative[1][mH]^4)/(2*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mc*Log[QQ]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^4)/
      ((Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mc*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^4)/
      (2*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) + 
     (Mc*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2]*Derivative[1][mH]^4)/
      (2*(Mb^2 - Mc^2)*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)*(-Mc^2 + Derivative[1][mH]^2)) - 
     (Mc*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (12*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(12*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(12*Ma^3*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (12*Ma^2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb*Mc^3*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(12*Ma^3*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mc*Log[Ma^2/Derivative[1][mH]^2]*Log[Mb^2/Derivative[1][mH]^2]*
       Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^2*Mc*Log[Ma^2/Derivative[1][mH]^2]*
       Log[Mb^2/Derivative[1][mH]^2]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(4*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc*Log[Ma^2/Derivative[1][mH]^2]*Log[Mb^2/Derivative[1][mH]^2]*
       Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*Ma^3*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mc^3*Log[Ma^2/Derivative[1][mH]^2]*
       Log[Mb^2/Derivative[1][mH]^2]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(4*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc^3*Log[Ma^2/Derivative[1][mH]^2]*Log[Mb^2/Derivative[1][mH]^2]*
       Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*Ma^3*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mc*Log[(Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc*Log[(Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc*Log[(Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^3*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Log[(Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb*Mc^3*Log[(Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^3*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mc*PolyLog[2, (Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc*PolyLog[2, (Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc*PolyLog[2, (Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^3*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mc^3*PolyLog[2, (Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc^3*PolyLog[2, (Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^3*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mc*PolyLog[2, (-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc*PolyLog[2, (-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc*PolyLog[2, (-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^3*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mc^3*PolyLog[2, (-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc^3*PolyLog[2, (-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^3*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(12*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^5*Mc*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(12*Ma^3*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (12*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb*Mc^3*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(12*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc^3*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(12*Ma^2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc^3*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(12*Ma^3*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc*Log[Ma^2/Derivative[1][mH]^2]*Log[Mb^2/Derivative[1][mH]^2]*
       Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb^5*Mc*Log[Ma^2/Derivative[1][mH]^2]*
       Log[Mb^2/Derivative[1][mH]^2]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(4*Ma^3*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Log[Ma^2/Derivative[1][mH]^2]*Log[Mb^2/Derivative[1][mH]^2]*
       Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - (Mb*Mc^3*Log[Ma^2/Derivative[1][mH]^2]*
       Log[Mb^2/Derivative[1][mH]^2]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(4*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc^3*Log[Ma^2/Derivative[1][mH]^2]*Log[Mb^2/Derivative[1][mH]^2]*
       Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*Ma^2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc^3*Log[Ma^2/Derivative[1][mH]^2]*Log[Mb^2/Derivative[1][mH]^2]*
       Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*Ma^3*(Mb^2 - Mc^2)*Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc*Log[(Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^5*Mc*Log[(Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^3*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Log[(Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb*Mc^3*Log[(Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc^3*Log[(Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Mc^3*Log[(Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^3*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc*PolyLog[2, (Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^5*Mc*PolyLog[2, (Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^3*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mc^3*PolyLog[2, (Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc^3*PolyLog[2, (Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc^3*PolyLog[2, (Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc^3*PolyLog[2, (Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^3*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc*PolyLog[2, (-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb^5*Mc*PolyLog[2, (-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^3*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mc^3*PolyLog[2, (-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mb*Mc^3*PolyLog[2, (-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc^3*PolyLog[2, (-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^2*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Mc^3*PolyLog[2, (-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^3*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mc*Pi^2*Derivative[1][mH]^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(12*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) + 
     (Mc*Log[Ma^2/Derivative[1][mH]^2]*Log[Mb^2/Derivative[1][mH]^2]*
       Derivative[1][mH]^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(4*Ma^2*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)*(Mc^2 - Derivative[1][mH]^2)) - 
     (Mc*Log[(Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Derivative[1][mH]^2*
       Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (2*Ma^2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mc*PolyLog[2, (Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Derivative[1][mH]^2*
       Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (2*Ma^2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) + 
     (Mc*PolyLog[2, (-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Derivative[1][mH]^2*
       Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (2*Ma^2*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)*
       (Mc^2 - Derivative[1][mH]^2)) - 
     (Mc*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (12*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(6*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (12*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc*Log[Ma^2/Derivative[1][mH]^2]*Log[Mc^2/Derivative[1][mH]^2]*
       Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc*Log[Ma^2/Derivative[1][mH]^2]*Log[Mc^2/Derivative[1][mH]^2]*
       Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*Log[Ma^2/Derivative[1][mH]^2]*Log[Mc^2/Derivative[1][mH]^2]*
       Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc*Log[(Ma^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc*Log[(Ma^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^3*Log[(Ma^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Mc*PolyLog[2, (Ma^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc*PolyLog[2, (Ma^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*PolyLog[2, (Ma^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Mc*PolyLog[2, (-Ma^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc*PolyLog[2, (-Ma^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^3*PolyLog[2, (-Ma^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(12*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(6*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc^3*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(6*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (12*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mc*Log[Ma^2/Derivative[1][mH]^2]*
       Log[Mc^2/Derivative[1][mH]^2]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(4*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc*Log[Ma^2/Derivative[1][mH]^2]*Log[Mc^2/Derivative[1][mH]^2]*
       Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc^3*Log[Ma^2/Derivative[1][mH]^2]*Log[Mc^2/Derivative[1][mH]^2]*
       Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - (Mc^5*Log[Ma^2/Derivative[1][mH]^2]*
       Log[Mc^2/Derivative[1][mH]^2]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(4*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[(Ma^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc*Log[(Ma^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc^3*Log[(Ma^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mc^5*Log[(Ma^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*PolyLog[2, (Ma^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc*PolyLog[2, (Ma^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc^3*PolyLog[2, (Ma^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*PolyLog[2, (Ma^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*PolyLog[2, (-Ma^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mb^2*Mc*PolyLog[2, (-Ma^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/((Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) + 
     (Mb^2*Mc^3*PolyLog[2, (-Ma^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Mc^5*PolyLog[2, (-Ma^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mc^2 + Mc^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^2*(Ma^2 - Mb^2)*(Mb^2 - Mc^2)*
       Derivative[1][mH]^2*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Pi^2*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(12*Mb^4*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mc*Log[Mb^2/Derivative[1][mH]^2]*
       Log[Mc^2/Derivative[1][mH]^2]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(4*Mb^4*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[(Mb^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Mb^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Mb^4*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*PolyLog[2, (Mb^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Mb^4*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*PolyLog[2, (-Mb^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Mb^4*(Ma^2 - Mb^2)*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Pi^2*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(12*Mb^2*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc^3*Pi^2*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(12*Mb^4*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^2*Mc*Log[Mb^2/Derivative[1][mH]^2]*
       Log[Mc^2/Derivative[1][mH]^2]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(4*Mb^2*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc^3*Log[Mb^2/Derivative[1][mH]^2]*Log[Mc^2/Derivative[1][mH]^2]*
       Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
         2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*Mb^4*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc*Log[(Mb^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Mb^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Mb^2*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc^3*Log[(Mb^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Mb^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Mb^4*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*PolyLog[2, (Mb^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Mb^2*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc^3*PolyLog[2, (Mb^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Mb^4*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^2*Mc*PolyLog[2, (-Mb^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Mb^2*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^2*Mc^3*PolyLog[2, (-Mb^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Mb^4*(Ma^2 - Mb^2)*Derivative[1][mH]^2*
       (Ma^2 - Derivative[1][mH]^2));
 
F2 = (Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Pi^2)/(12*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Pi^2)/(12*Ma^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + 
     (Mc^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Pi^2)/(12*Ma^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mc^2*Log[Ma^2])/
      (2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Mc^2*Log[Ma^2]*Log[Mb^2])/(2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mc^4*Log[Ma^2]*Log[Mb^2])/
      (4*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Log[Ma^2/Mc^2]*Log[Mb^2/Mc^2])/(4*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Log[Ma^2/Mc^2]*Log[Mb^2/Mc^2])/(4*Ma^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - 
     (Mc^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Log[Ma^2/Mc^2]*Log[Mb^2/Mc^2])/(4*Ma^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Ma^2*Log[Ma^2]*Log[Mc^2])/
      (4*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Log[Ma^2]*Log[Mc^2])/(2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mb^4*Log[Ma^2]*Log[Mc^2])/
      (4*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Mc^2*Log[Ma^2]*Log[Mc^2])/(2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc^4*Log[Ma^2]*Log[Mc^2])/
      (4*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Ma^2*Log[Mb^2]*Log[Mc^2])/(4*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mb^4*Log[Mb^2]*Log[Mc^2])/
      (4*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Mc^2*Log[Mb^2]*Log[Mc^2])/(2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc^4*Log[Mb^2]*Log[Mc^2])/
      (4*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^4*Log[Mc^2]^2)/(4*Ma^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mb^2*Mc^2*Log[Mc^2]^2)/
      (2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mc^4*Log[Mc^2]^2)/(4*Ma^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + 
     (Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Log[(Ma^2 - Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)]*
       Log[(-Ma^2 + Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Log[(Ma^2 - Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)]*
       Log[(-Ma^2 + Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mc^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       Log[(Ma^2 - Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)]*
       Log[(-Ma^2 + Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mc^2*Log[Derivative[1][mH]^2])/(2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - 
     (Ma^2*Log[Ma^2]*Log[Derivative[1][mH]^2])/
      (4*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Log[Ma^2]*Log[Derivative[1][mH]^2])/
      (2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^4*Log[Ma^2]*Log[Derivative[1][mH]^2])/
      (4*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Ma^2*Log[Mb^2]*Log[Derivative[1][mH]^2])/
      (4*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^4*Log[Mb^2]*Log[Derivative[1][mH]^2])/
      (4*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Log[Mc^2]*Log[Derivative[1][mH]^2])/
      (2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Log[Derivative[1][mH]^2]^2)/(2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mb^4*Log[Derivative[1][mH]^2]^2)/
      (4*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^4*PolyLog[2, 1 - Mb^2/Mc^2])/(2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mb^2*Mc^2*PolyLog[2, 1 - Mb^2/Mc^2])/
      (Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mc^4*PolyLog[2, 1 - Mb^2/Mc^2])/(2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - 
     (Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       PolyLog[2, (Ma^2 - Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       PolyLog[2, (Ma^2 - Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mc^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       PolyLog[2, (Ma^2 - Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       PolyLog[2, (-Ma^2 + Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       PolyLog[2, (-Ma^2 + Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mc^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4]*
       PolyLog[2, (-Ma^2 + Mb^2 + Mc^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Mc^2 - 2*Mb^2*Mc^2 + Mc^4])/(2*Mc^2)])/
      (2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^2*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      ((Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^4*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^4*Log[Mb^2]*Log[Mc^2])/(4*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Mc^2*Log[Mb^2]*Log[Mc^2])/(2*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mc^4*Log[Mb^2]*Log[Mc^2])/(4*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^4*Log[Mc^2]^2)/(4*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mb^2*Mc^2*Log[Mc^2]^2)/
      (2*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Mc^4*Log[Mc^2]^2)/
      (4*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^4*Log[Mb^2]*Log[Derivative[1][mH]^2])/(4*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Mc^2*Log[Mb^2]*Log[Derivative[1][mH]^2])/(2*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mc^4*Log[Mb^2]*Log[Derivative[1][mH]^2])/(4*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^4*Log[Mc^2]*Log[Derivative[1][mH]^2])/(4*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Mc^2*Log[Mc^2]*Log[Derivative[1][mH]^2])/(2*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mc^4*Log[Mc^2]*Log[Derivative[1][mH]^2])/(4*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^4*PolyLog[2, 1 - Mb^2/Mc^2])/(2*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Mc^2*PolyLog[2, 1 - Mb^2/Mc^2])/(Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mc^4*PolyLog[2, 1 - Mb^2/Mc^2])/(2*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^4*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Log[Ma^2]*Derivative[1][mH]^2)/
      (2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Log[Ma^2]*Log[Mb^2]*Derivative[1][mH]^2)/
      (2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Log[Mb^2]*Log[Mc^2]*Derivative[1][mH]^2)/
      (4*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Log[Ma^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Log[Mb^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (4*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Log[Mb^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Log[Mc^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (4*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (4*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^2*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Log[Ma^2]*Log[Mb^2]*Derivative[1][mH]^4)/
      (4*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Log[Ma^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^4)/
      (4*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Log[Mb^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^4)/
      (4*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^4)/
      (4*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2]*Derivative[1][mH]^4)/
      (2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Pi^2*Sqrt[Mb^4 - 4*Mb^2*Derivative[1][mH]^2])/
      (6*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Log[(Mb^2 - Sqrt[Mb^4 - 4*Mb^2*Derivative[1][mH]^2])/
         (2*Derivative[1][mH]^2)]*Log[(-Mb^2 + 2*Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 4*Mb^2*Derivative[1][mH]^2])/(2*Derivative[1][mH]^2)]*
       Sqrt[Mb^4 - 4*Mb^2*Derivative[1][mH]^2])/((Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - 
     (PolyLog[2, (Mb^2 - Sqrt[Mb^4 - 4*Mb^2*Derivative[1][mH]^2])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 4*Mb^2*Derivative[1][mH]^2])/
      ((Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (PolyLog[2, (-Mb^2 + 2*Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 4*Mb^2*Derivative[1][mH]^2])/(2*Derivative[1][mH]^2)]*
       Sqrt[Mb^4 - 4*Mb^2*Derivative[1][mH]^2])/((Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Pi^2*Sqrt[Mb^4 - 4*Mb^2*Derivative[1][mH]^2])/
      (12*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Log[(Mb^2 - Sqrt[Mb^4 - 4*Mb^2*Derivative[1][mH]^2])/
         (2*Derivative[1][mH]^2)]*Log[(-Mb^2 + 2*Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 4*Mb^2*Derivative[1][mH]^2])/(2*Derivative[1][mH]^2)]*
       Sqrt[Mb^4 - 4*Mb^2*Derivative[1][mH]^2])/(2*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^2*PolyLog[2, (Mb^2 - Sqrt[Mb^4 - 4*Mb^2*Derivative[1][mH]^2])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 4*Mb^2*Derivative[1][mH]^2])/
      (2*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^2*PolyLog[2, (-Mb^2 + 2*Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 4*Mb^2*Derivative[1][mH]^2])/(2*Derivative[1][mH]^2)]*
       Sqrt[Mb^4 - 4*Mb^2*Derivative[1][mH]^2])/(2*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (12*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (12*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Log[Ma^2/Derivative[1][mH]^2]*Log[Mb^2/Derivative[1][mH]^2]*
       Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^2*Log[Ma^2/Derivative[1][mH]^2]*Log[Mb^2/Derivative[1][mH]^2]*
       Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Log[(Ma^2 - Mb^2 + Derivative[1][mH]^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + 
            Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
            Derivative[1][mH]^4])/(2*Derivative[1][mH]^2)]*
       Log[(-Ma^2 + Mb^2 + Derivative[1][mH]^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + 
            Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
            Derivative[1][mH]^4])/(2*Derivative[1][mH]^2)]*
       Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Log[(Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + 
     (PolyLog[2, (Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^2*PolyLog[2, (Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + 
     (PolyLog[2, (-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^2*PolyLog[2, (-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - 
     (Pi^2*Derivative[1][mH]^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(12*Ma^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Log[Ma^2/Derivative[1][mH]^2]*
       Log[Mb^2/Derivative[1][mH]^2]*Derivative[1][mH]^2*
       Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Log[(Ma^2 - Mb^2 + Derivative[1][mH]^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + 
            Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
            Derivative[1][mH]^4])/(2*Derivative[1][mH]^2)]*
       Log[(-Ma^2 + Mb^2 + Derivative[1][mH]^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + 
            Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
            Derivative[1][mH]^4])/(2*Derivative[1][mH]^2)]*
       Derivative[1][mH]^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + 
     (PolyLog[2, (Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Derivative[1][mH]^2*
       Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (PolyLog[2, (-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Derivative[1][mH]^2*
       Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (2*Ma^2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Pi^2*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
         2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (12*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Log[Mb^2/Derivative[1][mH]^2]*Log[Mc^2/Derivative[1][mH]^2]*
       Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
         2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Log[(Mb^2 - Mc^2 + Derivative[1][mH]^2 - Sqrt[Mb^4 - 2*Mb^2*Mc^2 + 
            Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
            Derivative[1][mH]^4])/(2*Derivative[1][mH]^2)]*
       Log[(-Mb^2 + Mc^2 + Derivative[1][mH]^2 - Sqrt[Mb^4 - 2*Mb^2*Mc^2 + 
            Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
            Derivative[1][mH]^4])/(2*Derivative[1][mH]^2)]*
       Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
         2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (2*(Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (PolyLog[2, (Mb^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + 
     (PolyLog[2, (-Mb^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Pi^2*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
         2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (12*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - 
     (Mc^2*Pi^2*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
         2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (12*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Mb^2*Log[Mb^2/Derivative[1][mH]^2]*
       Log[Mc^2/Derivative[1][mH]^2]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(4*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mc^2*Log[Mb^2/Derivative[1][mH]^2]*Log[Mc^2/Derivative[1][mH]^2]*
       Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
         2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*Derivative[1][mH]^2*(Mc^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + 
     (Mb^2*Log[(Mb^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Mb^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mc^2*Log[(Mb^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Mb^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^2*PolyLog[2, (Mb^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mc^2*PolyLog[2, (Mb^2 - Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Mb^2*PolyLog[2, (-Mb^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Mc^2*PolyLog[2, (-Mb^2 + Mc^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Mc^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Mc^2 + Mc^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Mc^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Derivative[1][mH]^2*
       (Mc^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2));
 
F3 = (Ma^3*Pi^2)/(12*Mb*Md*Derivative[1][mH]^2) - 
     (Mb^3*Pi^2)/(12*Ma*Md*Derivative[1][mH]^2) - (3*Ma*Mb*Log[Ma^2])/
      (2*Md*Derivative[1][mH]^2) + (Ma^3*Log[Ma^2]^2)/
      (4*Mb*Md*Derivative[1][mH]^2) + (Ma*Mb*Log[Ma^2]^2)/
      (4*Md*Derivative[1][mH]^2) + (3*Ma*Mb*Log[Mb^2])/
      (2*Md*Derivative[1][mH]^2) - (Ma^3*Log[Ma^2]*Log[Mb^2])/
      (2*Mb*Md*Derivative[1][mH]^2) + (Ma*Mb*Log[Ma^2]*Log[Mb^2])/
      (2*Md*Derivative[1][mH]^2) + (Ma^3*Log[Mb^2]^2)/
      (4*Mb*Md*Derivative[1][mH]^2) - (3*Ma*Mb*Log[Mb^2]^2)/
      (4*Md*Derivative[1][mH]^2) - (Ma*Mb*Log[Ma^2]*Log[QQ])/
      (Md*Derivative[1][mH]^2) + (Ma*Mb*Log[Mb^2]*Log[QQ])/
      (Md*Derivative[1][mH]^2) + (Ma^3*PolyLog[2, 1 - Ma^2/Mb^2])/
      (2*Mb*Md*Derivative[1][mH]^2) - (Ma*Mb*PolyLog[2, 1 - Ma^2/Mb^2])/
      (Md*Derivative[1][mH]^2) + (Mb^3*PolyLog[2, 1 - Ma^2/Mb^2])/
      (2*Ma*Md*Derivative[1][mH]^2) + (Md^3*Pi^2)/
      (4*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) - 
     (Ma*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       Pi^2)/(12*Mb*Md*(Md^2 - Derivative[1][mH]^2)) + 
     (Mb*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       Pi^2)/(12*Ma*Md*(Md^2 - Derivative[1][mH]^2)) + 
     (Md*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       Pi^2)/(4*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) - 
     (3*Ma*Mb*Log[Ma^2])/(2*Md*(Md^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb*Log[Ma^2]^2)/(4*Md*(Md^2 - Derivative[1][mH]^2)) + 
     (3*Ma*Mb*Log[Mb^2])/(2*Md*(Md^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Log[Ma^2]*Log[Mb^2])/(4*Mb*Md*(Md^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Log[Ma^2]*Log[Mb^2])/(4*Ma*Md*(Md^2 - Derivative[1][mH]^2)) - 
     (3*Md^3*Log[Ma^2]*Log[Mb^2])/(4*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb*Log[Mb^2]^2)/(4*Md*(Md^2 - Derivative[1][mH]^2)) + 
     (Ma*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       Log[Ma^2/Md^2]*Log[Mb^2/Md^2])/(4*Mb*Md*
       (Md^2 - Derivative[1][mH]^2)) - 
     (Mb*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       Log[Ma^2/Md^2]*Log[Mb^2/Md^2])/(4*Ma*Md*
       (Md^2 - Derivative[1][mH]^2)) - 
     (3*Md*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       Log[Ma^2/Md^2]*Log[Mb^2/Md^2])/(4*Ma*Mb*
       (Md^2 - Derivative[1][mH]^2)) + (Ma^3*Log[Ma^2]*Log[Md^2])/
      (4*Mb*Md*(Md^2 - Derivative[1][mH]^2)) + (Ma*Mb*Log[Ma^2]*Log[Md^2])/
      (2*Md*(Md^2 - Derivative[1][mH]^2)) - (Mb^3*Log[Ma^2]*Log[Md^2])/
      (4*Ma*Md*(Md^2 - Derivative[1][mH]^2)) - (Ma*Md*Log[Ma^2]*Log[Md^2])/
      (Mb*(Md^2 - Derivative[1][mH]^2)) - (Mb*Md*Log[Ma^2]*Log[Md^2])/
      (2*Ma*(Md^2 - Derivative[1][mH]^2)) + (3*Md^3*Log[Ma^2]*Log[Md^2])/
      (4*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) + (Ma^3*Log[Mb^2]*Log[Md^2])/
      (4*Mb*Md*(Md^2 - Derivative[1][mH]^2)) - (Ma*Mb*Log[Mb^2]*Log[Md^2])/
      (2*Md*(Md^2 - Derivative[1][mH]^2)) - (Mb^3*Log[Mb^2]*Log[Md^2])/
      (4*Ma*Md*(Md^2 - Derivative[1][mH]^2)) - (Ma*Md*Log[Mb^2]*Log[Md^2])/
      (Mb*(Md^2 - Derivative[1][mH]^2)) - (Mb*Md*Log[Mb^2]*Log[Md^2])/
      (2*Ma*(Md^2 - Derivative[1][mH]^2)) + (3*Md^3*Log[Mb^2]*Log[Md^2])/
      (4*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) - (Ma^3*Log[Md^2]^2)/
      (4*Mb*Md*(Md^2 - Derivative[1][mH]^2)) + (Mb^3*Log[Md^2]^2)/
      (4*Ma*Md*(Md^2 - Derivative[1][mH]^2)) + (Ma*Md*Log[Md^2]^2)/
      (Mb*(Md^2 - Derivative[1][mH]^2)) + (Mb*Md*Log[Md^2]^2)/
      (2*Ma*(Md^2 - Derivative[1][mH]^2)) - (3*Md^3*Log[Md^2]^2)/
      (4*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) - 
     (Ma*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       Log[(Ma^2 - Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)]*
       Log[(-Ma^2 + Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)])/
      (2*Mb*Md*(Md^2 - Derivative[1][mH]^2)) + 
     (Mb*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       Log[(Ma^2 - Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)]*
       Log[(-Ma^2 + Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)])/
      (2*Ma*Md*(Md^2 - Derivative[1][mH]^2)) + 
     (3*Md*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       Log[(Ma^2 - Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)]*
       Log[(-Ma^2 + Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)])/
      (2*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) - (Ma*Mb*Log[Ma^2]*Log[QQ])/
      (Md*(Md^2 - Derivative[1][mH]^2)) + (Ma*Mb*Log[Mb^2]*Log[QQ])/
      (Md*(Md^2 - Derivative[1][mH]^2)) + 
     (Ma*Md*Log[Ma^2]*Log[Derivative[1][mH]^2])/
      (Mb*(Md^2 - Derivative[1][mH]^2)) + 
     (Mb*Md*Log[Ma^2]*Log[Derivative[1][mH]^2])/
      (2*Ma*(Md^2 - Derivative[1][mH]^2)) + 
     (Ma*Md*Log[Mb^2]*Log[Derivative[1][mH]^2])/
      (Mb*(Md^2 - Derivative[1][mH]^2)) + 
     (Mb*Md*Log[Mb^2]*Log[Derivative[1][mH]^2])/
      (2*Ma*(Md^2 - Derivative[1][mH]^2)) - 
     (Ma*Md*Log[Derivative[1][mH]^2]^2)/(Mb*(Md^2 - Derivative[1][mH]^2)) - 
     (Mb*Md*Log[Derivative[1][mH]^2]^2)/(2*Ma*(Md^2 - Derivative[1][mH]^2)) - 
     (Ma^3*PolyLog[2, 1 - Ma^2/Md^2])/(2*Mb*Md*
       (Md^2 - Derivative[1][mH]^2)) + (2*Ma*Md*PolyLog[2, 1 - Ma^2/Md^2])/
      (Mb*(Md^2 - Derivative[1][mH]^2)) - (3*Md^3*PolyLog[2, 1 - Ma^2/Md^2])/
      (2*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) + 
     (Mb^3*PolyLog[2, 1 - Mb^2/Md^2])/(2*Ma*Md*
       (Md^2 - Derivative[1][mH]^2)) + (Mb*Md*PolyLog[2, 1 - Mb^2/Md^2])/
      (Ma*(Md^2 - Derivative[1][mH]^2)) - (3*Md^3*PolyLog[2, 1 - Mb^2/Md^2])/
      (2*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) + 
     (Ma*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       PolyLog[2, (Ma^2 - Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)])/
      (2*Mb*Md*(Md^2 - Derivative[1][mH]^2)) - 
     (Mb*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       PolyLog[2, (Ma^2 - Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)])/
      (2*Ma*Md*(Md^2 - Derivative[1][mH]^2)) - 
     (3*Md*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       PolyLog[2, (Ma^2 - Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)])/
      (2*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) + 
     (Ma*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       PolyLog[2, (-Ma^2 + Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)])/
      (2*Mb*Md*(Md^2 - Derivative[1][mH]^2)) - 
     (Mb*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       PolyLog[2, (-Ma^2 + Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)])/
      (2*Ma*Md*(Md^2 - Derivative[1][mH]^2)) - 
     (3*Md*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       PolyLog[2, (-Ma^2 + Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)])/
      (2*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) - 
     (2*Ma*Md*PolyLog[2, 1 - Ma^2/Derivative[1][mH]^2])/
      (Mb*(Md^2 - Derivative[1][mH]^2)) - 
     (Mb*Md*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (Ma*(Md^2 - Derivative[1][mH]^2)) + (3*Ma*Mb*Md*Log[Ma^2])/
      (2*Derivative[1][mH]^2*(Md^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb*Md*Log[Ma^2]^2)/(4*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) - (3*Ma*Mb*Md*Log[Mb^2])/
      (2*Derivative[1][mH]^2*(Md^2 - Derivative[1][mH]^2)) + 
     (Ma^3*Md*Log[Ma^2]*Log[Mb^2])/(4*Mb*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) - (Mb^3*Md*Log[Ma^2]*Log[Mb^2])/
      (4*Ma*Derivative[1][mH]^2*(Md^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb*Md*Log[Mb^2]^2)/(4*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) + (Ma*Mb*Md*Log[Ma^2]*Log[QQ])/
      (Derivative[1][mH]^2*(Md^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb*Md*Log[Mb^2]*Log[QQ])/(Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Md*Log[Ma^2]*Log[Derivative[1][mH]^2])/(4*Mb*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb*Md*Log[Ma^2]*Log[Derivative[1][mH]^2])/(2*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Md*Log[Ma^2]*Log[Derivative[1][mH]^2])/(4*Ma*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Md*Log[Mb^2]*Log[Derivative[1][mH]^2])/(4*Mb*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb*Md*Log[Mb^2]*Log[Derivative[1][mH]^2])/(2*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) + 
     (Mb^3*Md*Log[Mb^2]*Log[Derivative[1][mH]^2])/(4*Ma*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) + (Ma^3*Md*Log[Derivative[1][mH]^2]^2)/
      (4*Mb*Derivative[1][mH]^2*(Md^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Md*Log[Derivative[1][mH]^2]^2)/(4*Ma*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) + 
     (Ma^3*Md*PolyLog[2, 1 - Ma^2/Derivative[1][mH]^2])/
      (2*Mb*Derivative[1][mH]^2*(Md^2 - Derivative[1][mH]^2)) - 
     (Mb^3*Md*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*Ma*Derivative[1][mH]^2*(Md^2 - Derivative[1][mH]^2)) - 
     (Md*Pi^2*Derivative[1][mH]^2)/(4*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) + 
     (3*Md*Log[Ma^2]*Log[Mb^2]*Derivative[1][mH]^2)/
      (4*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) - 
     (3*Md*Log[Ma^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (4*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) - 
     (3*Md*Log[Mb^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (4*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) + 
     (3*Md*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (4*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) + 
     (3*Md*PolyLog[2, 1 - Ma^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) + 
     (3*Md*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) - 
     (Md*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) + 
     (3*Md*Log[Ma^2/Derivative[1][mH]^2]*Log[Mb^2/Derivative[1][mH]^2]*
       Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
         2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) - 
     (3*Md*Log[(Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) + 
     (3*Md*PolyLog[2, (Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) + 
     (3*Md*PolyLog[2, (-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma*Mb*(Md^2 - Derivative[1][mH]^2)) + 
     (Ma*Md*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(12*Mb*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) - 
     (Mb*Md*Pi^2*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(12*Ma*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) - (Ma*Md*Log[Ma^2/Derivative[1][mH]^2]*
       Log[Mb^2/Derivative[1][mH]^2]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(4*Mb*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) + (Mb*Md*Log[Ma^2/Derivative[1][mH]^2]*
       Log[Mb^2/Derivative[1][mH]^2]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(4*Ma*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) + 
     (Ma*Md*Log[(Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Mb*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) - 
     (Mb*Md*Log[(Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) - 
     (Ma*Md*PolyLog[2, (Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Mb*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) + 
     (Mb*Md*PolyLog[2, (Ma^2 - Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) - 
     (Ma*Md*PolyLog[2, (-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Mb*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2)) + 
     (Mb*Md*PolyLog[2, (-Ma^2 + Mb^2 + Derivative[1][mH]^2 - 
          Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Derivative[1][mH]^2 - 
            2*Mb^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
         2*Ma^2*Derivative[1][mH]^2 - 2*Mb^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Ma*Derivative[1][mH]^2*
       (Md^2 - Derivative[1][mH]^2));
 
F4 = Ma^3/(4*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     Ma^5/(4*Mb*(-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Mb)/(2*(-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb^3)/(4*(-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^5*Pi^2)/(12*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma^3*Pi^2)/(8*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^5*Pi^2)/(24*Mb*(-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Mb*Pi^2)/(12*(-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb^3*Pi^2)/(24*(-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       Pi^2)/(12*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + 
         Md^4]*Pi^2)/(12*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       Pi^2)/(4*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Log[Ma^2])/(2*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^5*Log[Ma^2])/(2*Mb*(-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^3*Mb*Log[Ma^2])/(2*(-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^5*Log[Ma^2]^2)/(4*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (5*Ma^3*Log[Ma^2]^2)/(4*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^5*Log[Ma^2]^2)/(4*Mb*(-Ma^2 + Mb^2)*Md*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^3*Mb*Log[Ma^2]^2)/
      (4*(-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^3*Mb*Log[Mb^2])/(2*(-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb^3*Log[Mb^2])/(2*(-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^5*Log[Ma^2]*Log[Mb^2])/(4*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Mb*Log[Ma^2]*Log[Mb^2])/(2*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb^3*Log[Ma^2]*Log[Mb^2])/(4*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Log[Ma^2]*Log[Mb^2])/(2*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb*Log[Ma^2]*Log[Mb^2])/(2*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^5*Log[Ma^2]*Log[Mb^2])/(2*Mb*(-Ma^2 + Mb^2)*Md*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^3*Mb*Log[Ma^2]*Log[Mb^2])/
      (2*(-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Ma*Md*Log[Ma^2]*Log[Mb^2])/(4*Mb*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^5*Log[Mb^2]^2)/(4*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^3*Mb*Log[Mb^2]^2)/(2*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb^3*Log[Mb^2]^2)/(4*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma^3*Log[Mb^2]^2)/(4*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Ma*Mb*Log[Mb^2]^2)/(4*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^5*Log[Mb^2]^2)/(4*Mb*(-Ma^2 + Mb^2)*Md*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^3*Mb*Log[Mb^2]^2)/
      (4*(-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb^3*Log[Mb^2]^2)/(2*(-Ma^2 + Mb^2)*Md*
       (Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^3*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       Log[Ma^2/Md^2]*Log[Mb^2/Md^2])/(4*Mb*Md^3*
       (Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + 
         Md^4]*Log[Ma^2/Md^2]*Log[Mb^2/Md^2])/
      (4*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Ma*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       Log[Ma^2/Md^2]*Log[Mb^2/Md^2])/(4*Mb*Md*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^5*Log[Ma^2]*Log[Md^2])/
      (4*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^3*Mb*Log[Ma^2]*Log[Md^2])/(2*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb^3*Log[Ma^2]*Log[Md^2])/(4*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Log[Ma^2]*Log[Md^2])/(Mb*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb*Log[Ma^2]*Log[Md^2])/(2*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma*Md*Log[Ma^2]*Log[Md^2])/(4*Mb*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^5*Log[Mb^2]*Log[Md^2])/(4*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Mb*Log[Mb^2]*Log[Md^2])/(2*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Log[Mb^2]*Log[Md^2])/(Mb*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^5*Log[Md^2]^2)/(4*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^3*Log[Md^2]^2)/(Mb*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Ma*Md*Log[Md^2]^2)/(4*Mb*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       Log[(Ma^2 - Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)]*
       Log[(-Ma^2 + Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)])/
      (2*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + 
         Md^4]*Log[(Ma^2 - Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)]*
       Log[(-Ma^2 + Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)])/
      (2*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       Log[(Ma^2 - Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)]*
       Log[(-Ma^2 + Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)])/
      (2*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) + (Ma^3*Log[QQ])/
      (2*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) + (Ma^5*Log[QQ])/
      (2*Mb*(-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Mb*Log[QQ])/((-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb^3*Log[QQ])/(2*(-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Log[Ma^2]*Log[QQ])/(Mb*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^5*Log[Ma^2]*Log[QQ])/(Mb*(-Ma^2 + Mb^2)*Md*
       (Ma^2 - Derivative[1][mH]^2)) + (Ma^3*Mb*Log[Ma^2]*Log[QQ])/
      ((-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^3*Mb*Log[Mb^2]*Log[QQ])/((-Ma^2 + Mb^2)*Md*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma*Mb^3*Log[Mb^2]*Log[QQ])/
      ((-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^3*Log[QQ]^2)/(2*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^5*Log[QQ]^2)/(2*Mb*(-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma^3*Mb*Log[QQ]^2)/((-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb^3*Log[QQ]^2)/(2*(-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb^3*Log[Mb^2]*Log[Derivative[1][mH]^2])/
      (4*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb*Log[Mb^2]*Log[Derivative[1][mH]^2])/
      (Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma*Md*Log[Mb^2]*Log[Derivative[1][mH]^2])/
      (4*Mb*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb^3*Log[Md^2]*Log[Derivative[1][mH]^2])/
      (4*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb*Log[Md^2]*Log[Derivative[1][mH]^2])/
      (2*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma*Md*Log[Md^2]*Log[Derivative[1][mH]^2])/
      (4*Mb*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb^3*Log[Derivative[1][mH]^2]^2)/
      (4*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Ma*Mb*Log[Derivative[1][mH]^2]^2)/
      (4*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Ma*Md*Log[Derivative[1][mH]^2]^2)/
      (4*Mb*(Ma^2 - Derivative[1][mH]^2)) - (Ma^5*PolyLog[2, 1 - Ma^2/Mb^2])/
      (2*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^3*Mb*PolyLog[2, 1 - Ma^2/Mb^2])/
      (Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb^3*PolyLog[2, 1 - Ma^2/Mb^2])/
      (2*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma^3*PolyLog[2, 1 - Ma^2/Mb^2])/
      (2*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Ma*Mb*PolyLog[2, 1 - Ma^2/Mb^2])/
      (2*Md*(Ma^2 - Derivative[1][mH]^2)) - (Ma^5*PolyLog[2, 1 - Ma^2/Mb^2])/
      (2*Mb*(-Ma^2 + Mb^2)*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb^3*PolyLog[2, 1 - Ma^2/Mb^2])/(2*(-Ma^2 + Mb^2)*Md*
       (Ma^2 - Derivative[1][mH]^2)) - (Ma^5*PolyLog[2, 1 - Ma^2/Md^2])/
      (2*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (2*Ma^3*PolyLog[2, 1 - Ma^2/Md^2])/
      (Mb*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Ma*Md*PolyLog[2, 1 - Ma^2/Md^2])/
      (2*Mb*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^3*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       PolyLog[2, (Ma^2 - Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)])/
      (2*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + 
         Md^4]*PolyLog[2, (Ma^2 - Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + 
            Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)])/
      (2*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Ma*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       PolyLog[2, (Ma^2 - Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)])/
      (2*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma^3*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       PolyLog[2, (-Ma^2 + Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)])/
      (2*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + 
         Md^4]*PolyLog[2, (-Ma^2 + Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + 
            Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)])/
      (2*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Ma*Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4]*
       PolyLog[2, (-Ma^2 + Mb^2 + Md^2 - Sqrt[Ma^4 - 2*Ma^2*Mb^2 + Mb^4 - 
            2*Ma^2*Md^2 - 2*Mb^2*Md^2 + Md^4])/(2*Md^2)])/
      (2*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb^3*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Ma*Mb*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Ma*Md*PolyLog[2, 1 - Md^2/Derivative[1][mH]^2])/
      (2*Mb*(Ma^2 - Derivative[1][mH]^2)) - (Ma*Pi^2*Derivative[1][mH]^2)/
      (4*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb*Log[Mb^2]*Log[Md^2]*Derivative[1][mH]^2)/
      (2*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Log[Mb^2]*Log[Md^2]*Derivative[1][mH]^2)/
      (Mb*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb*Log[Mb^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Log[Mb^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (Mb*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb*Log[Md^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Log[Md^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (Mb*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (2*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (Mb*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (2*Ma*PolyLog[2, 1 - Md^2/Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (Mb*Md*(Ma^2 - Derivative[1][mH]^2)) + (Ma*Pi^2*Derivative[1][mH]^4)/
      (12*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Log[Mb^2]*Log[Md^2]*Derivative[1][mH]^4)/
      (4*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Log[Mb^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^4)/
      (4*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Log[Md^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^4)/
      (4*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^4)/
      (4*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2]*Derivative[1][mH]^4)/
      (2*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*PolyLog[2, 1 - Md^2/Derivative[1][mH]^2]*Derivative[1][mH]^4)/
      (2*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) + (Ma*Derivative[1][mH]^2)/
      (4*Mb*Md*(-Ma^2 + Derivative[1][mH]^2)) + (Ma*Pi^2*Derivative[1][mH]^2)/
      (8*Mb*Md*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Ma*Log[QQ]*Derivative[1][mH]^2)/(2*Mb*Md*
       (-Ma^2 + Derivative[1][mH]^2)) + (Ma*Log[QQ]^2*Derivative[1][mH]^2)/
      (2*Mb*Md*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Ma*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Mb*Md*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Ma*Log[QQ]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (Mb*Md*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Ma*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (2*Mb*Md*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Ma*Mb^3)/(4*Md*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Ma*Mb^3*Pi^2)/
      (24*Md*(Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Ma*Mb^3*Log[Mb^2])/(2*Md*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Ma*Mb^3*Log[Mb^2]^2)/
      (4*Md*(Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Ma*Mb^3*Log[QQ])/(2*Md*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Ma*Mb^3*Log[Mb^2]*Log[QQ])/
      (Md*(Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Ma*Mb^3*Log[QQ]^2)/(2*Md*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + 
     (Ma*Mb^3*Log[Mb^2]*Log[Derivative[1][mH]^2])/
      (2*Md*(Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Ma*Mb^3*Log[Derivative[1][mH]^2]^2)/(4*Md*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - 
     (Ma*Mb^3*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2])/
      (2*Md*(Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Ma*Mb*Derivative[1][mH]^2)/(2*Md*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - (Ma*Mb*Pi^2*Derivative[1][mH]^2)/
      (12*Md*(Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Ma*Mb*Log[Mb^2]*Derivative[1][mH]^2)/(2*Md*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - 
     (Ma*Mb*Log[Mb^2]^2*Derivative[1][mH]^2)/
      (4*Md*(Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Ma*Mb*Log[QQ]*Derivative[1][mH]^2)/(Md*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + 
     (Ma*Mb*Log[Mb^2]*Log[QQ]*Derivative[1][mH]^2)/
      (Md*(Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Ma*Mb*Log[QQ]^2*Derivative[1][mH]^2)/(Md*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Ma*Mb*Log[Derivative[1][mH]^2]*
       Derivative[1][mH]^2)/(2*Md*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) - 
     (Ma*Mb*Log[Mb^2]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (2*Md*(Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Ma*Mb*Log[QQ]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^2)/
      (Md*(Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Ma*Mb*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^2)/
      (4*Md*(Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Ma*Derivative[1][mH]^4)/(4*Mb*Md*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Ma*Pi^2*Derivative[1][mH]^4)/
      (24*Mb*Md*(Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Ma*Log[QQ]*Derivative[1][mH]^4)/(2*Mb*Md*(Mb^2 - Derivative[1][mH]^2)*
       (-Ma^2 + Derivative[1][mH]^2)) + (Ma*Log[QQ]^2*Derivative[1][mH]^4)/
      (2*Mb*Md*(Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Ma*Log[Derivative[1][mH]^2]*Derivative[1][mH]^4)/
      (2*Mb*Md*(Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Ma*Log[QQ]*Log[Derivative[1][mH]^2]*Derivative[1][mH]^4)/
      (Mb*Md*(Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Ma*Log[Derivative[1][mH]^2]^2*Derivative[1][mH]^4)/
      (2*Mb*Md*(Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) + 
     (Ma*PolyLog[2, 1 - Mb^2/Derivative[1][mH]^2]*Derivative[1][mH]^4)/
      (2*Mb*Md*(Mb^2 - Derivative[1][mH]^2)*(-Ma^2 + Derivative[1][mH]^2)) - 
     (Ma*Mb*Pi^2*Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Md^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(12*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Pi^2*Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 2*Mb^2*Derivative[1][mH]^2 - 
         2*Md^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb*Log[Mb^2/Derivative[1][mH]^2]*Log[Md^2/Derivative[1][mH]^2]*
       Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 2*Mb^2*Derivative[1][mH]^2 - 
         2*Md^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma*Log[Mb^2/Derivative[1][mH]^2]*Log[Md^2/Derivative[1][mH]^2]*
       Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 2*Mb^2*Derivative[1][mH]^2 - 
         2*Md^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (4*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Mb*Log[(Mb^2 - Md^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Md^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Mb^2 + Md^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Md^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Md^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (3*Ma*Log[(Mb^2 - Md^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Md^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Mb^2 + Md^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Md^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Md^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb*PolyLog[2, (Mb^2 - Md^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Md^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Md^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma*PolyLog[2, (Mb^2 - Md^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Md^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Md^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Mb*PolyLog[2, (-Mb^2 + Md^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Md^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Md^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (3*Ma*PolyLog[2, (-Mb^2 + Md^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Md^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Md^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(2*Mb*Md*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Pi^2*Derivative[1][mH]^2*Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Md^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(12*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*Log[Mb^2/Derivative[1][mH]^2]*Log[Md^2/Derivative[1][mH]^2]*
       Derivative[1][mH]^2*Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 
         2*Mb^2*Derivative[1][mH]^2 - 2*Md^2*Derivative[1][mH]^2 + 
         Derivative[1][mH]^4])/(4*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) + 
     (Ma*Log[(Mb^2 - Md^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Md^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Log[(-Mb^2 + Md^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Md^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Derivative[1][mH]^2*
       Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 2*Mb^2*Derivative[1][mH]^2 - 
         2*Md^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (2*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*PolyLog[2, (Mb^2 - Md^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Md^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Derivative[1][mH]^2*
       Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 2*Mb^2*Derivative[1][mH]^2 - 
         2*Md^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (2*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2)) - 
     (Ma*PolyLog[2, (-Mb^2 + Md^2 + Derivative[1][mH]^2 - 
          Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 2*Mb^2*Derivative[1][mH]^2 - 
            2*Md^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
         (2*Derivative[1][mH]^2)]*Derivative[1][mH]^2*
       Sqrt[Mb^4 - 2*Mb^2*Md^2 + Md^4 - 2*Mb^2*Derivative[1][mH]^2 - 
         2*Md^2*Derivative[1][mH]^2 + Derivative[1][mH]^4])/
      (2*Mb*Md^3*(Ma^2 - Derivative[1][mH]^2));

